Optimal grouping of arbitrary diagrammatic expansions via analytic pole structure

We present a general method to optimize the evaluation of Feynman diagrammatic expansions, which requires the automated symbolic assignment of momentum/energy conserving variables to each diagram. With this symbolic representation, we utilize the pole structure of each diagram to automatically sort the Feynman diagrams into groups that are likely to contain nearly equal or nearly cancelling diagrams, and we show that for some systems this cancellation is exact. This allows for a potentially massive cancellation during the numerical integration of internal momenta variables, leading to an optimal suppression of the `sign problem' and hence reducing the computational cost. Although we define these groups using a frequency space representation, the equality or cancellation of diagrams within the group remains valid in other representations such as imaginary time used in standard diagrammatic Monte Carlo. As an application of the approach we apply this method, combined with algorithmic Matsubara integration (AMI) [Phys. Rev. B 99, 035120 (2019)] and Monte Carlo methods, to the Hubbard model self-energy expansion on a 2D square lattice up to sixth order which we evaluate and compare with existing benchmarks.

==> anc/Graphs/2_order/Subclasses/o2_g0_n0.graph <==
0 2 1
2 3 0
3 4 1
4 3 1
4 5 0
2 5 1
5 1 1


==> anc/Graphs/2_order/groups_of _equals/o2_g0_n0.graph <==
0 2 1 
2 3 0 
3 4 1 
4 3 1 
4 5 0 
2 5 1
5 1 1


==> anc/Graphs/3_order/Subclasses/o3_g0_n0.graph <==
3 2 0
2 4 1
4 1 1
5 4 0
3 5 1
0 6 1
6 2 1
5 7 1
7 3 1
7 6 0


==> anc/Graphs/3_order/Subclasses/o3_g0_n1.graph <==
3 2 0
0 4 1
4 2 1
5 4 0
3 5 1
5 6 1
6 3 1
2 7 1
7 1 1
7 6 0


==> anc/Graphs/3_order/groups_of _equals/Readme <==
All the third order diagrams at half-filling are cancelling.



==> anc/Graphs/4_order/Subclasses/o4_g0_n0.graph <==
3 2 0
5 4 0
0 2 1
4 6 1
6 1 1
7 6 0
5 3 1
3 7 1
2 8 1
8 4 1
7 9 1
9 5 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g0_n1.graph <==
3 2 0
0 2 1
3 4 1
4 5 0
5 6 1
6 5 1
7 6 0
7 3 1
2 8 1
8 1 1
4 9 1
9 7 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g0_n2.graph <==
3 2 0
4 2 1
3 5 1
5 4 0
0 6 1
6 4 1
7 6 0
7 3 1
2 8 1
8 1 1
5 9 1
9 7 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g1_n0.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
4 6 1
6 2 1
6 7 0
5 3 1
7 8 1
8 7 1
0 9 1
9 4 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g1_n1.graph <==
3 2 0
0 4 1
4 2 1
3 5 1
5 4 0
2 6 1
7 6 0
5 7 1
6 8 1
8 1 1
7 9 1
9 3 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g1_n2.graph <==
3 2 0
0 2 1
5 4 0
3 6 1
7 4 1
7 6 0
2 7 1
5 3 1
4 8 1
8 1 1
6 9 1
9 5 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g2_n0.graph <==
3 2 0
3 1 1
2 4 1
4 2 1
4 5 0
6 5 1
6 7 0
5 6 1
0 8 1
8 3 1
7 9 1
9 7 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g2_n1.graph <==
3 2 0
4 2 1
3 5 1
5 4 0
6 1 1
5 7 1
7 6 0
0 4 1
2 8 1
8 6 1
7 9 1
9 3 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g2_n2.graph <==
2 3 0
4 3 1
5 1 1
5 4 0
0 2 1
3 6 1
2 7 1
7 6 0
6 8 1
8 4 1
7 9 1
9 5 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g3_n0.graph <==
3 2 0
3 1 1
4 5 0
0 6 1
6 3 1
2 7 1
7 4 1
7 6 0
5 8 1
8 5 1
4 9 1
9 2 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g3_n1.graph <==
2 3 0
4 1 1
3 5 1
5 4 0
0 2 1
5 6 1
6 7 0
2 4 1
6 8 1
8 3 1
7 9 1
9 7 1
9 8 0


==> anc/Graphs/4_order/Subclasses/o4_g3_n2.graph <==
2 3 0
4 1 1
3 5 1
5 4 0
0 2 1
5 3 1
6 4 1
6 7 0
2 8 1
8 6 1
7 9 1
9 7 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g0_n0.graph <==
3 2 0
5 4 0
0 2 1
4 6 1
6 1 1
7 6 0
5 3 1
3 7 1
2 8 1
8 4 1
7 9 1
9 5 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g0_n1.graph <==
3 2 0
0 2 1
3 4 1
4 5 0
5 6 1
6 5 1
7 6 0
7 3 1
2 8 1
8 1 1
4 9 1
9 7 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g0_n2.graph <==
3 2 0
4 2 1
3 5 1
5 4 0
0 6 1
6 4 1
7 6 0
7 3 1
2 8 1
8 1 1
5 9 1
9 7 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g1_n0.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
4 6 1
6 2 1
6 7 0
5 3 1
7 8 1
8 7 1
0 9 1
9 4 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g1_n1.graph <==
3 2 0
0 4 1
4 2 1
3 5 1
5 4 0
2 6 1
7 6 0
5 7 1
6 8 1
8 1 1
7 9 1
9 3 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g1_n2.graph <==
3 2 0
0 2 1
5 4 0
3 6 1
7 4 1
7 6 0
2 7 1
5 3 1
4 8 1
8 1 1
6 9 1
9 5 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g2_n0.graph <==
3 2 0
3 1 1
2 4 1
4 2 1
4 5 0
6 5 1
6 7 0
5 6 1
0 8 1
8 3 1
7 9 1
9 7 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g2_n1.graph <==
3 2 0
4 2 1
3 5 1
5 4 0
6 1 1
5 7 1
7 6 0
0 4 1
2 8 1
8 6 1
7 9 1
9 3 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g2_n2.graph <==
2 3 0
4 3 1
5 1 1
5 4 0
0 2 1
3 6 1
2 7 1
7 6 0
6 8 1
8 4 1
7 9 1
9 5 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g3_n0.graph <==
3 2 0
3 1 1
4 5 0
0 6 1
6 3 1
2 7 1
7 4 1
7 6 0
5 8 1
8 5 1
4 9 1
9 2 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g3_n1.graph <==
2 3 0
4 1 1
3 5 1
5 4 0
0 2 1
5 6 1
6 7 0
2 4 1
6 8 1
8 3 1
7 9 1
9 7 1
9 8 0


==> anc/Graphs/4_order/groups_of _equals/o4_g3_n2.graph <==
2 3 0
4 1 1
3 5 1
5 4 0
0 2 1
5 3 1
6 4 1
6 7 0
2 8 1
8 6 1
7 9 1
9 7 1
9 8 0


==> anc/Graphs/5_order/Subclasses/o5_g0_n0.graph <==
0 2 1
3 2 0
4 3 1
4 5 0
6 7 0
6 8 1
8 5 1
9 7 1
9 8 0
3 4 1
5 6 1
2 10 1
10 1 1
7 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g0_n1.graph <==
0 2 1
3 2 0
5 4 0
3 6 1
7 1 1
7 6 0
2 4 1
8 7 1
6 9 1
9 5 1
9 8 0
5 10 1
10 3 1
4 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g0_n2.graph <==
2 3 0
5 4 0
4 1 1
5 2 1
3 6 1
6 7 0
2 5 1
0 8 1
8 4 1
7 9 1
9 8 0
6 10 1
10 3 1
9 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g0_n3.graph <==
3 2 0
4 3 1
4 5 0
6 7 0
6 5 1
0 2 1
5 8 1
8 6 1
9 7 1
9 8 0
3 4 1
2 10 1
10 1 1
7 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g0_n4.graph <==
3 2 0
0 3 1
4 5 0
5 6 1
6 7 0
4 2 1
2 8 1
8 4 1
6 9 1
9 5 1
9 8 0
3 10 1
10 1 1
7 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g0_n5.graph <==
3 2 0
3 4 1
5 4 0
5 2 1
2 6 1
4 7 1
7 6 0
6 9 1
9 1 1
9 8 0
7 8 1
8 10 1
10 3 1
0 11 1
11 5 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g0_n6.graph <==
3 2 0
5 4 0
7 2 1
7 6 0
0 4 1
6 8 1
8 3 1
9 7 1
9 8 0
3 5 1
2 1 1
5 10 1
10 6 1
4 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g0_n7.graph <==
3 2 0
5 4 0
0 6 1
6 2 1
3 7 1
7 6 0
5 3 1
8 5 1
2 9 1
9 4 1
9 8 0
4 10 1
10 1 1
7 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g10_n0.graph <==
3 2 0
0 2 1
5 4 0
2 6 1
7 3 1
7 6 0
3 8 1
8 4 1
9 8 0
5 9 1
9 5 1
6 10 1
10 1 1
4 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g10_n1.graph <==
3 2 0
0 2 1
2 4 1
5 4 0
6 7 0
8 6 1
7 9 1
9 7 1
9 8 0
6 3 1
3 5 1
4 10 1
10 1 1
5 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g1_n0.graph <==
3 2 0
5 4 0
5 3 1
4 6 1
6 2 1
6 7 0
2 8 1
8 1 1
3 9 1
9 5 1
9 8 0
0 10 1
10 4 1
7 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g1_n1.graph <==
2 1 1
3 2 0
4 5 0
6 2 1
7 5 1
7 6 0
0 4 1
8 6 1
9 3 1
9 8 0
3 9 1
4 10 1
10 8 1
5 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g1_n2.graph <==
3 2 0
2 4 1
5 4 0
6 2 1
7 5 1
7 6 0
4 8 1
8 1 1
5 9 1
9 3 1
9 8 0
0 10 1
10 6 1
3 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g1_n3.graph <==
3 2 0
3 4 1
0 5 1
5 4 0
6 1 1
7 6 0
8 6 1
7 9 1
9 8 0
9 3 1
5 2 1
4 10 1
10 7 1
2 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g1_n4.graph <==
0 2 1
3 2 0
3 4 1
4 3 1
5 4 0
2 6 1
6 5 1
6 7 0
8 1 1
7 9 1
9 8 0
5 10 1
10 8 1
9 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g1_n5.graph <==
3 2 0
2 1 1
5 4 0
3 5 1
6 2 1
6 7 0
8 4 1
7 9 1
9 8 0
4 6 1
5 3 1
0 10 1
10 8 1
9 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n0.graph <==
0 2 1
3 2 0
4 1 1
5 4 0
2 4 1
6 7 0
6 3 1
5 8 1
8 6 1
7 9 1
9 8 0
3 10 1
10 5 1
9 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n1.graph <==
3 2 0
4 5 0
6 5 1
7 6 0
2 7 1
5 6 1
0 8 1
8 3 1
9 4 1
9 8 0
4 2 1
3 10 1
10 1 1
7 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n10.graph <==
2 3 0
2 1 1
5 4 0
0 6 1
3 7 1
7 5 1
7 6 0
5 3 1
4 8 1
8 2 1
8 9 0
6 10 1
10 4 1
9 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n11.graph <==
3 2 0
4 1 1
5 3 1
5 4 0
7 4 1
7 6 0
3 6 1
2 8 1
6 9 1
9 8 0
0 2 1
8 10 1
10 7 1
9 11 1
11 5 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n2.graph <==
2 1 1
3 2 0
5 4 0
4 7 1
7 6 0
5 3 1
8 2 1
6 9 1
9 5 1
9 8 0
7 8 1
0 10 1
10 4 1
3 11 1
11 6 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n3.graph <==
2 1 1
3 2 0
5 4 0
6 2 1
7 5 1
7 6 0
8 4 1
3 9 1
9 8 0
4 6 1
9 7 1
5 10 1
10 3 1
0 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n4.graph <==
2 3 0
4 1 1
5 4 0
2 5 1
5 6 1
7 3 1
7 6 0
3 9 1
9 7 1
9 8 0
8 2 1
0 10 1
10 4 1
6 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n5.graph <==
3 2 0
0 4 1
5 4 0
3 6 1
4 7 1
7 6 0
7 2 1
2 8 1
6 9 1
9 5 1
9 8 0
5 10 1
10 3 1
8 11 1
11 1 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n6.graph <==
2 1 1
3 2 0
4 5 0
3 6 1
7 5 1
7 6 0
0 8 1
4 9 1
9 3 1
9 8 0
5 7 1
6 10 1
10 4 1
8 11 1
11 2 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n7.graph <==
3 2 0
3 1 1
4 5 0
2 4 1
6 2 1
7 5 1
7 6 0
0 8 1
8 3 1
9 6 1
9 8 0
5 10 1
10 7 1
4 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n8.graph <==
3 2 0
4 1 1
5 4 0
6 7 0
6 4 1
0 3 1
3 8 1
7 9 1
9 7 1
9 8 0
2 5 1
5 10 1
10 2 1
8 11 1
11 6 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g2_n9.graph <==
2 3 0
2 1 1
4 5 0
6 4 1
7 6 0
0 8 1
8 2 1
9 6 1
9 8 0
4 3 1
7 5 1
5 10 1
10 7 1
3 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n0.graph <==
3 2 0
2 1 1
4 3 1
4 5 0
0 6 1
7 4 1
7 6 0
6 8 1
8 2 1
3 9 1
9 8 0
5 10 1
10 5 1
9 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n1.graph <==
3 2 0
0 4 1
4 2 1
3 5 1
5 4 0
5 6 1
6 7 0
8 3 1
7 9 1
9 7 1
9 8 0
2 10 1
10 1 1
6 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n10.graph <==
3 2 0
5 4 0
7 6 0
6 5 1
2 8 1
8 1 1
3 9 1
9 4 1
9 8 0
0 6 1
7 3 1
4 10 1
10 7 1
5 11 1
11 2 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n11.graph <==
0 2 1
3 2 0
2 4 1
4 5 0
6 3 1
7 6 0
3 6 1
7 8 1
8 1 1
5 9 1
9 8 0
4 10 1
10 7 1
9 11 1
11 5 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n2.graph <==
3 2 0
2 1 1
4 2 1
5 4 0
5 6 1
6 3 1
6 7 0
9 7 1
9 8 0
7 9 1
3 8 1
0 10 1
10 4 1
8 11 1
11 5 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n3.graph <==
3 2 0
0 2 1
4 1 1
5 4 0
2 6 1
7 5 1
7 6 0
8 4 1
5 9 1
9 8 0
9 3 1
3 10 1
10 7 1
6 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n4.graph <==
2 3 0
2 1 1
5 3 1
5 4 0
0 6 1
7 6 0
3 5 1
8 2 1
9 7 1
9 8 0
6 4 1
7 10 1
10 9 1
4 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n5.graph <==
2 3 0
2 4 1
4 1 1
3 5 1
5 4 0
5 6 1
6 7 0
8 3 1
7 9 1
9 7 1
9 8 0
0 10 1
10 2 1
6 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n6.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
6 2 1
6 7 0
0 8 1
8 4 1
7 9 1
9 7 1
9 8 0
5 10 1
10 3 1
4 11 1
11 6 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n7.graph <==
3 2 0
0 4 1
3 5 1
5 4 0
2 6 1
6 1 1
7 6 0
4 8 1
5 9 1
9 7 1
9 8 0
7 10 1
10 3 1
8 11 1
11 2 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n8.graph <==
3 2 0
5 4 0
5 3 1
2 4 1
0 6 1
7 6 0
7 5 1
3 7 1
6 8 1
8 2 1
8 9 0
4 10 1
10 1 1
9 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g3_n9.graph <==
3 2 0
4 1 1
5 4 0
6 3 1
2 7 1
7 4 1
7 6 0
3 5 1
8 2 1
5 9 1
9 8 0
0 10 1
10 8 1
9 11 1
11 6 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g4_n0.graph <==
2 3 0
5 4 0
5 2 1
3 6 1
6 7 0
0 8 1
8 4 1
7 9 1
9 8 0
9 7 1
6 3 1
4 10 1
10 1 1
2 11 1
11 5 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g4_n1.graph <==
3 2 0
5 4 0
6 5 1
0 7 1
7 3 1
7 6 0
2 6 1
5 8 1
4 9 1
9 1 1
9 8 0
3 10 1
10 4 1
8 11 1
11 2 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g4_n2.graph <==
3 2 0
4 1 1
5 4 0
2 4 1
0 6 1
6 2 1
3 7 1
7 6 0
7 8 1
8 3 1
8 9 0
5 10 1
10 5 1
9 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g4_n3.graph <==
3 2 0
5 3 1
5 4 0
7 6 0
2 4 1
3 8 1
0 9 1
9 6 1
9 8 0
8 7 1
4 1 1
6 10 1
10 2 1
7 11 1
11 5 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g4_n4.graph <==
3 2 0
0 2 1
5 1 1
5 4 0
6 3 1
7 6 0
3 8 1
8 4 1
2 9 1
9 7 1
9 8 0
4 10 1
10 6 1
7 11 1
11 5 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g4_n5.graph <==
2 3 0
4 1 1
2 5 1
5 4 0
6 3 1
6 7 0
5 2 1
8 4 1
9 7 1
9 8 0
3 6 1
0 10 1
10 8 1
7 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g4_n6.graph <==
3 2 0
0 2 1
4 5 0
5 6 1
6 7 0
6 5 1
4 3 1
8 7 1
9 1 1
9 8 0
3 4 1
7 10 1
10 8 1
2 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g4_n7.graph <==
3 2 0
4 1 1
5 4 0
2 4 1
5 7 1
7 6 0
3 5 1
6 8 1
8 2 1
9 3 1
9 8 0
0 10 1
10 6 1
7 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g5_n0.graph <==
3 2 0
0 4 1
5 4 0
6 2 1
7 6 0
3 7 1
4 8 1
8 6 1
7 9 1
9 5 1
9 8 0
2 10 1
10 1 1
5 11 1
11 3 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g5_n1.graph <==
3 2 0
0 2 1
5 4 0
7 5 1
7 6 0
2 8 1
8 6 1
3 9 1
9 7 1
9 8 0
6 4 1
4 10 1
10 1 1
5 11 1
11 3 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g6_n0.graph <==
3 2 0
0 2 1
4 3 1
4 5 0
5 6 1
6 5 1
6 7 0
2 8 1
7 9 1
9 8 0
9 7 1
3 10 1
10 4 1
8 11 1
11 1 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g6_n1.graph <==
2 3 0
0 2 1
5 4 0
6 4 1
5 7 1
7 6 0
8 1 1
9 3 1
9 8 0
3 5 1
4 8 1
2 10 1
10 6 1
7 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g6_n2.graph <==
2 3 0
5 4 0
2 5 1
3 6 1
6 3 1
6 7 0
0 8 1
8 4 1
9 7 1
9 8 0
5 2 1
4 10 1
10 1 1
7 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g6_n3.graph <==
0 2 1
3 2 0
3 4 1
5 1 1
5 4 0
7 6 0
9 8 0
2 7 1
4 6 1
8 3 1
9 5 1
6 10 1
10 8 1
7 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g7_n0.graph <==
2 3 0
5 4 0
0 2 1
4 7 1
7 6 0
2 4 1
8 1 1
9 8 0
5 9 1
9 6 1
6 3 1
3 10 1
10 5 1
7 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g7_n1.graph <==
3 2 0
5 4 0
3 6 1
6 4 1
7 6 0
2 5 1
0 8 1
8 3 1
5 9 1
9 7 1
9 8 0
4 10 1
10 1 1
7 11 1
11 2 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g8_n0.graph <==
3 2 0
0 4 1
4 2 1
5 4 0
5 3 1
6 1 1
3 7 1
7 5 1
7 6 0
2 8 1
8 9 0
8 10 1
10 6 1
9 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g8_n1.graph <==
3 2 0
0 4 1
4 2 1
3 5 1
5 4 0
6 7 0
8 6 1
7 9 1
9 7 1
9 8 0
6 3 1
2 10 1
10 1 1
5 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g8_n2.graph <==
3 2 0
0 4 1
5 4 0
3 6 1
6 7 0
8 5 1
7 9 1
9 7 1
9 8 0
6 8 1
4 2 1
2 10 1
10 1 1
5 11 1
11 3 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g8_n3.graph <==
3 2 0
4 1 1
5 4 0
3 6 1
6 7 0
6 8 1
8 5 1
7 9 1
9 7 1
9 8 0
2 4 1
0 10 1
10 2 1
5 11 1
11 3 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g8_n4.graph <==
3 2 0
0 4 1
3 5 1
5 4 0
6 7 0
2 1 1
6 8 1
8 2 1
5 9 1
9 3 1
9 8 0
4 10 1
10 6 1
7 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g8_n5.graph <==
3 2 0
4 5 0
3 1 1
5 6 1
7 6 0
7 4 1
2 8 1
8 7 1
0 9 1
9 8 0
6 5 1
4 10 1
10 2 1
9 11 1
11 3 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g8_n6.graph <==
0 2 1
3 2 0
4 5 0
6 4 1
5 7 1
7 6 0
7 5 1
4 8 1
8 1 1
3 9 1
9 8 0
2 10 1
10 6 1
9 11 1
11 3 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g8_n7.graph <==
2 3 0
2 1 1
5 3 1
5 4 0
4 7 1
7 6 0
7 9 1
9 8 0
6 8 1
0 4 1
8 6 1
3 10 1
10 5 1
9 11 1
11 2 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g9_n0.graph <==
3 2 0
0 2 1
4 1 1
3 5 1
5 4 0
2 4 1
6 3 1
6 7 0
8 7 1
9 6 1
9 8 0
7 10 1
10 8 1
5 11 1
11 9 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g9_n1.graph <==
2 1 1
3 2 0
4 5 0
4 3 1
6 4 1
5 7 1
7 6 0
8 6 1
7 9 1
9 5 1
9 8 0
0 10 1
10 2 1
3 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g9_n2.graph <==
2 3 0
5 4 0
0 6 1
7 4 1
7 6 0
4 2 1
3 8 1
2 9 1
9 8 0
5 3 1
8 5 1
6 10 1
10 1 1
9 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g9_n3.graph <==
3 2 0
0 2 1
4 1 1
5 4 0
3 5 1
5 3 1
6 4 1
6 7 0
7 9 1
9 8 0
8 6 1
9 10 1
10 7 1
2 11 1
11 8 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g9_n4.graph <==
3 2 0
0 2 1
2 4 1
4 5 0
7 5 1
7 6 0
3 8 1
8 3 1
6 9 1
9 8 0
9 1 1
4 10 1
10 6 1
5 11 1
11 7 1
11 10 0


==> anc/Graphs/5_order/Subclasses/o5_g9_n5.graph <==
3 2 0
4 5 0
5 6 1
7 3 1
7 6 0
0 2 1
6 8 1
9 7 1
9 8 0
8 5 1
4 9 1
2 10 1
10 1 1
3 11 1
11 4 1
11 10 0


==> anc/Graphs/5_order/groups_of _equals/Readme <==
All the fifth order diagrams at half-filling are cancelling.



==> anc/Graphs/6_order/Subclasses/o6_g0_n0.graph <==
3 2 0
4 5 0
2 1 1
6 7 0
8 5 1
9 3 1
9 8 0
6 8 1
3 4 1
5 6 1
10 2 1
11 7 1
11 10 0
7 11 1
4 12 1
12 9 1
0 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g0_n1.graph <==
3 2 0
5 4 0
2 6 1
7 6 0
6 5 1
3 7 1
0 8 1
8 3 1
5 9 1
9 8 0
4 10 1
10 1 1
11 2 1
11 10 0
7 12 1
12 4 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g0_n2.graph <==
3 2 0
5 4 0
4 6 1
6 2 1
7 3 1
7 6 0
8 4 1
9 7 1
9 8 0
2 10 1
10 1 1
5 11 1
11 9 1
11 10 0
0 12 1
12 8 1
3 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g0_n3.graph <==
3 2 0
5 4 0
2 4 1
6 1 1
7 6 0
0 2 1
8 3 1
8 9 0
7 8 1
5 7 1
3 10 1
4 11 1
11 6 1
11 10 0
9 12 1
12 9 1
10 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g0_n4.graph <==
3 2 0
5 4 0
0 6 1
7 5 1
7 6 0
2 8 1
9 8 0
9 7 1
6 2 1
5 10 1
10 3 1
8 11 1
11 4 1
11 10 0
4 12 1
12 1 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g0_n5.graph <==
2 3 0
4 2 1
5 4 0
0 4 1
6 7 0
8 1 1
9 3 1
9 8 0
7 10 1
10 7 1
5 11 1
11 9 1
11 10 0
3 6 1
6 12 1
12 5 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g0_n6.graph <==
3 2 0
3 5 1
5 4 0
2 7 1
7 6 0
6 1 1
5 8 1
7 9 1
9 8 0
4 2 1
0 10 1
10 3 1
11 10 0
9 11 1
8 12 1
12 6 1
11 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g0_n7.graph <==
3 2 0
0 2 1
4 5 0
4 3 1
6 1 1
7 4 1
7 6 0
5 8 1
3 9 1
9 7 1
9 8 0
2 10 1
10 6 1
10 11 0
8 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n0.graph <==
2 3 0
4 2 1
3 5 1
5 4 0
6 1 1
7 4 1
7 6 0
8 9 0
8 6 1
0 8 1
10 3 1
9 11 1
11 9 1
11 10 0
2 12 1
12 7 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n1.graph <==
3 2 0
0 2 1
4 3 1
4 5 0
6 7 0
6 8 1
8 5 1
9 8 0
9 7 1
5 10 1
10 6 1
11 9 1
11 10 0
3 4 1
2 12 1
12 1 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n10.graph <==
2 3 0
2 1 1
3 4 1
4 5 0
7 6 0
8 9 0
6 3 1
7 5 1
0 10 1
10 2 1
11 9 1
11 10 0
9 11 1
5 8 1
4 12 1
12 6 1
8 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n11.graph <==
2 3 0
4 5 0
5 7 1
7 6 0
6 1 1
7 5 1
3 8 1
0 9 1
9 6 1
9 8 0
2 10 1
8 11 1
11 10 0
10 4 1
4 12 1
12 2 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n12.graph <==
3 2 0
4 5 0
6 3 1
7 6 0
8 1 1
2 9 1
9 8 0
9 2 1
7 10 1
10 5 1
0 11 1
11 8 1
11 10 0
4 6 1
3 12 1
12 4 1
5 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n13.graph <==
3 2 0
0 5 1
5 4 0
6 2 1
7 6 0
8 1 1
9 8 0
4 3 1
3 10 1
10 7 1
2 11 1
11 10 0
9 4 1
5 6 1
7 12 1
12 9 1
11 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n14.graph <==
3 2 0
2 1 1
4 2 1
5 4 0
7 5 1
7 6 0
8 3 1
9 4 1
9 8 0
0 10 1
10 6 1
11 7 1
11 10 0
3 11 1
5 12 1
12 8 1
6 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n15.graph <==
3 2 0
5 3 1
5 4 0
0 6 1
7 6 0
6 8 1
8 4 1
9 8 0
9 5 1
4 10 1
10 2 1
11 9 1
11 10 0
7 11 1
2 12 1
12 1 1
3 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n16.graph <==
3 2 0
0 4 1
5 4 0
2 6 1
7 6 0
6 9 1
9 1 1
9 8 0
4 2 1
7 8 1
8 5 1
3 10 1
10 7 1
10 11 0
5 12 1
12 3 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n17.graph <==
3 2 0
0 2 1
4 5 0
6 3 1
7 1 1
7 6 0
2 8 1
5 9 1
9 5 1
9 8 0
10 6 1
11 7 1
11 10 0
4 11 1
8 12 1
12 4 1
3 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n18.graph <==
3 2 0
0 2 1
2 4 1
5 4 0
6 7 0
3 5 1
8 1 1
9 3 1
9 8 0
7 11 1
11 7 1
11 10 0
6 9 1
5 10 1
10 12 1
12 6 1
4 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n19.graph <==
3 2 0
5 4 0
4 6 1
2 7 1
7 6 0
0 8 1
8 4 1
9 8 0
6 3 1
10 1 1
9 11 1
11 2 1
11 10 0
5 9 1
7 12 1
12 5 1
3 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n2.graph <==
3 2 0
3 4 1
5 4 0
0 6 1
6 3 1
2 7 1
7 6 0
8 5 1
8 9 0
9 11 1
11 9 1
11 10 0
10 2 1
5 10 1
4 12 1
12 1 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n20.graph <==
3 2 0
5 4 0
4 6 1
3 7 1
7 6 0
2 4 1
5 3 1
9 8 0
9 5 1
0 10 1
10 2 1
11 10 0
7 11 1
6 8 1
8 12 1
12 1 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n21.graph <==
2 1 1
3 2 0
5 4 0
6 3 1
0 7 1
7 6 0
5 2 1
8 5 1
8 9 0
3 4 1
7 10 1
9 11 1
11 9 1
11 10 0
4 12 1
12 6 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n22.graph <==
3 2 0
0 4 1
5 4 0
6 2 1
7 6 0
2 8 1
8 1 1
9 8 0
9 11 1
11 3 1
11 10 0
5 9 1
3 7 1
10 6 1
7 12 1
12 5 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n23.graph <==
2 1 1
3 2 0
5 4 0
0 6 1
6 4 1
5 7 1
7 3 1
7 6 0
3 8 1
8 5 1
9 8 0
4 10 1
10 9 1
10 11 0
9 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n3.graph <==
3 2 0
4 5 0
6 5 1
7 6 0
7 4 1
3 7 1
0 2 1
4 8 1
8 3 1
9 8 0
9 6 1
5 10 1
10 9 1
10 11 0
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n4.graph <==
3 2 0
4 5 0
7 6 0
3 8 1
8 4 1
6 9 1
9 2 1
9 8 0
4 7 1
2 1 1
5 10 1
10 5 1
7 11 1
11 10 0
0 12 1
12 6 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n5.graph <==
3 2 0
5 4 0
0 4 1
3 5 1
5 6 1
7 6 0
9 8 0
7 2 1
8 7 1
6 10 1
10 3 1
2 11 1
11 8 1
11 10 0
4 12 1
12 1 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n6.graph <==
2 3 0
4 1 1
5 4 0
7 6 0
7 5 1
3 7 1
2 8 1
8 6 1
8 9 0
6 10 1
10 4 1
9 11 1
11 9 1
11 10 0
0 12 1
12 2 1
5 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n7.graph <==
3 2 0
0 3 1
4 5 0
3 6 1
6 1 1
7 5 1
7 6 0
8 4 1
9 7 1
9 8 0
2 10 1
10 2 1
11 10 0
11 8 1
4 12 1
12 11 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n8.graph <==
3 2 0
5 4 0
5 2 1
7 1 1
7 6 0
8 6 1
4 9 1
9 8 0
0 10 1
10 4 1
11 5 1
11 10 0
9 3 1
6 11 1
3 12 1
12 7 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g10_n9.graph <==
3 2 0
5 4 0
7 4 1
7 6 0
8 5 1
9 3 1
9 8 0
6 1 1
5 6 1
4 11 1
11 9 1
11 10 0
2 8 1
10 2 1
0 12 1
12 10 1
3 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n0.graph <==
0 2 1
3 2 0
5 4 0
2 6 1
6 7 0
6 4 1
8 5 1
8 9 0
7 10 1
10 7 1
9 11 1
11 9 1
11 10 0
3 8 1
5 12 1
12 3 1
4 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n1.graph <==
2 1 1
3 2 0
4 5 0
6 5 1
7 6 0
3 4 1
8 9 0
5 8 1
0 10 1
10 2 1
9 11 1
11 9 1
11 10 0
4 7 1
8 12 1
12 6 1
7 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n10.graph <==
3 2 0
0 2 1
4 5 0
7 6 0
3 4 1
2 8 1
8 1 1
9 8 0
9 10 1
10 7 1
5 11 1
11 6 1
11 10 0
4 3 1
6 12 1
12 5 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n11.graph <==
3 2 0
4 1 1
5 4 0
0 6 1
7 6 0
5 7 1
8 3 1
9 4 1
9 8 0
2 9 1
3 11 1
11 10 0
10 2 1
11 5 1
6 12 1
12 10 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n2.graph <==
0 2 1
3 2 0
4 5 0
5 6 1
6 5 1
6 7 0
4 3 1
2 8 1
7 9 1
9 7 1
9 8 0
3 10 1
11 1 1
11 10 0
10 12 1
12 4 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n3.graph <==
3 1 1
3 2 0
4 5 0
4 2 1
6 7 0
2 4 1
6 5 1
0 8 1
8 3 1
9 8 0
9 7 1
10 6 1
7 11 1
11 10 0
5 12 1
12 10 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n4.graph <==
3 2 0
5 4 0
6 7 0
6 2 1
4 1 1
8 6 1
9 8 0
10 8 1
11 10 0
9 7 1
5 3 1
11 9 1
2 10 1
3 5 1
0 12 1
12 4 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n5.graph <==
2 3 0
5 4 0
6 3 1
6 7 0
3 6 1
5 2 1
0 8 1
8 4 1
9 5 1
9 8 0
4 10 1
11 7 1
11 10 0
7 11 1
2 12 1
12 9 1
10 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n6.graph <==
2 3 0
5 4 0
6 4 1
7 5 1
7 6 0
2 6 1
4 8 1
5 9 1
9 3 1
9 8 0
0 10 1
10 2 1
3 11 1
11 10 0
8 12 1
12 1 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n7.graph <==
3 2 0
4 1 1
5 4 0
6 4 1
7 5 1
7 6 0
9 8 0
0 8 1
5 9 1
9 10 1
10 3 1
11 6 1
11 10 0
2 11 1
3 12 1
12 7 1
8 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n8.graph <==
0 2 1
3 2 0
5 4 0
7 6 0
8 1 1
3 9 1
9 5 1
9 8 0
4 8 1
6 10 1
10 3 1
7 11 1
11 4 1
11 10 0
2 12 1
12 7 1
5 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g11_n9.graph <==
3 2 0
4 5 0
2 6 1
6 1 1
7 5 1
7 6 0
0 8 1
9 7 1
9 8 0
10 3 1
11 4 1
11 10 0
3 10 1
4 11 1
8 12 1
12 2 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n0.graph <==
3 2 0
4 5 0
7 5 1
7 6 0
2 8 1
8 1 1
6 9 1
9 8 0
0 10 1
10 2 1
3 11 1
11 6 1
11 10 0
9 4 1
4 12 1
12 3 1
5 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n1.graph <==
3 2 0
5 4 0
7 5 1
7 6 0
4 8 1
3 9 1
9 7 1
9 8 0
5 1 1
8 2 1
10 3 1
11 10 0
11 4 1
2 6 1
0 12 1
12 10 1
6 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n10.graph <==
3 2 0
4 5 0
5 6 1
7 6 0
0 8 1
4 9 1
9 8 0
7 3 1
6 10 1
10 5 1
9 11 1
11 7 1
11 10 0
8 2 1
2 12 1
12 1 1
3 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n11.graph <==
3 2 0
5 4 0
7 6 0
3 1 1
0 4 1
6 5 1
7 8 1
8 9 0
2 6 1
4 10 1
10 7 1
9 11 1
11 9 1
11 10 0
5 12 1
12 2 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n12.graph <==
3 2 0
3 4 1
5 4 0
2 7 1
7 6 0
4 8 1
5 9 1
9 8 0
9 2 1
0 10 1
10 3 1
11 10 0
11 5 1
6 1 1
8 12 1
12 6 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n13.graph <==
3 2 0
5 4 0
3 6 1
7 5 1
7 6 0
5 9 1
9 7 1
9 8 0
2 10 1
10 1 1
8 11 1
11 3 1
11 10 0
6 4 1
0 12 1
12 2 1
4 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n14.graph <==
3 2 0
3 1 1
4 5 0
5 6 1
7 6 0
0 8 1
9 8 0
7 4 1
2 10 1
10 7 1
8 11 1
11 3 1
11 10 0
4 9 1
6 12 1
12 5 1
9 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n15.graph <==
3 2 0
5 4 0
5 6 1
6 7 0
7 8 1
8 7 1
2 9 1
9 8 0
9 5 1
3 10 1
10 4 1
0 11 1
11 2 1
11 10 0
6 12 1
12 1 1
4 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n16.graph <==
3 2 0
0 4 1
5 4 0
7 6 0
3 5 1
7 3 1
8 7 1
6 9 1
9 2 1
9 8 0
10 6 1
10 11 0
5 8 1
4 10 1
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n17.graph <==
3 2 0
3 5 1
5 4 0
7 6 0
4 2 1
0 7 1
8 4 1
8 9 0
5 6 1
2 1 1
7 10 1
9 11 1
11 9 1
11 10 0
6 12 1
12 3 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n18.graph <==
3 2 0
4 2 1
4 5 0
2 6 1
3 7 1
7 6 0
6 8 1
9 3 1
9 8 0
5 10 1
10 5 1
8 11 1
11 1 1
11 10 0
0 12 1
12 4 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n19.graph <==
3 2 0
4 1 1
5 4 0
3 5 1
6 3 1
2 7 1
7 6 0
8 2 1
5 9 1
9 6 1
9 8 0
10 4 1
10 11 0
7 10 1
0 12 1
12 8 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n2.graph <==
2 3 0
5 4 0
2 1 1
6 2 1
4 7 1
7 6 0
3 8 1
5 9 1
9 8 0
9 6 1
7 4 1
0 10 1
8 11 1
11 10 0
10 12 1
12 5 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n3.graph <==
2 1 1
3 2 0
4 2 1
4 5 0
0 6 1
5 7 1
7 6 0
8 3 1
9 8 0
6 9 1
10 4 1
11 8 1
11 10 0
7 5 1
3 12 1
12 11 1
9 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n4.graph <==
3 2 0
5 4 0
4 6 1
7 6 0
5 8 1
8 2 1
9 4 1
9 8 0
0 3 1
3 10 1
10 9 1
11 5 1
11 10 0
2 7 1
6 12 1
12 1 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n5.graph <==
0 2 1
3 2 0
4 5 0
7 6 0
5 7 1
3 6 1
8 5 1
4 9 1
9 8 0
2 10 1
11 3 1
11 10 0
9 11 1
7 8 1
6 12 1
12 4 1
10 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n6.graph <==
3 2 0
5 4 0
3 6 1
6 4 1
6 7 0
7 9 1
9 8 0
0 5 1
10 8 1
9 11 1
11 7 1
11 10 0
2 1 1
8 3 1
5 12 1
12 2 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n7.graph <==
0 2 1
3 2 0
4 5 0
5 6 1
4 7 1
7 6 0
8 1 1
7 9 1
9 8 0
6 10 1
10 5 1
11 3 1
11 10 0
9 11 1
3 12 1
12 4 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n8.graph <==
3 2 0
2 1 1
5 4 0
6 5 1
7 4 1
7 6 0
0 8 1
9 6 1
9 8 0
4 10 1
10 7 1
3 11 1
11 10 0
11 9 1
8 12 1
12 2 1
5 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g12_n9.graph <==
3 2 0
5 4 0
0 6 1
6 2 1
7 5 1
7 6 0
2 8 1
5 9 1
9 8 0
8 10 1
9 11 1
11 10 0
3 7 1
10 4 1
4 12 1
12 1 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n0.graph <==
3 2 0
4 5 0
4 3 1
0 2 1
3 7 1
7 6 0
5 8 1
8 5 1
8 9 0
2 10 1
10 6 1
7 11 1
11 4 1
11 10 0
6 12 1
12 1 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n1.graph <==
3 2 0
5 2 1
5 4 0
4 6 1
2 7 1
7 6 0
3 4 1
7 1 1
6 8 1
8 3 1
8 9 0
9 10 1
10 9 1
10 11 0
0 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n10.graph <==
3 2 0
5 4 0
4 6 1
3 7 1
7 6 0
7 5 1
0 2 1
6 8 1
8 1 1
9 8 0
5 9 1
2 10 1
11 3 1
11 10 0
10 12 1
12 4 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n11.graph <==
2 3 0
5 3 1
5 4 0
6 1 1
3 7 1
7 6 0
0 8 1
8 4 1
9 8 0
4 2 1
10 6 1
11 9 1
11 10 0
9 5 1
2 12 1
12 10 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n2.graph <==
3 2 0
4 5 0
0 6 1
4 7 1
7 6 0
6 2 1
8 1 1
9 4 1
9 8 0
5 10 1
7 11 1
11 10 0
11 3 1
10 5 1
2 12 1
12 8 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n3.graph <==
3 1 1
3 2 0
4 5 0
0 4 1
6 3 1
7 6 0
8 2 1
8 9 0
5 10 1
10 5 1
9 11 1
11 9 1
11 10 0
7 8 1
4 12 1
12 6 1
2 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n4.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
5 8 1
8 3 1
2 9 1
9 1 1
9 8 0
10 2 1
3 11 1
11 7 1
11 10 0
6 4 1
7 12 1
12 5 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n5.graph <==
3 2 0
0 2 1
5 4 0
6 7 0
4 6 1
9 8 0
6 4 1
10 8 1
5 11 1
11 9 1
11 10 0
3 5 1
2 10 1
9 3 1
8 12 1
12 1 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n6.graph <==
2 3 0
0 2 1
4 5 0
7 6 0
7 4 1
2 6 1
6 8 1
9 7 1
9 8 0
10 9 1
8 11 1
11 1 1
11 10 0
4 3 1
5 12 1
12 5 1
3 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n7.graph <==
3 2 0
4 5 0
2 6 1
3 7 1
7 6 0
5 8 1
8 5 1
7 9 1
9 8 0
0 10 1
11 3 1
11 10 0
4 11 1
10 2 1
6 12 1
12 1 1
9 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n8.graph <==
2 3 0
5 4 0
6 2 1
7 6 0
2 1 1
5 8 1
8 5 1
3 9 1
9 7 1
9 8 0
10 6 1
7 11 1
11 10 0
4 3 1
0 12 1
12 10 1
11 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g13_n9.graph <==
3 2 0
5 4 0
2 4 1
6 1 1
7 6 0
0 8 1
3 9 1
9 8 0
9 5 1
5 10 1
10 7 1
4 11 1
11 6 1
11 10 0
7 12 1
12 3 1
8 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n0.graph <==
2 1 1
3 2 0
5 4 0
6 7 0
3 4 1
6 2 1
9 8 0
0 10 1
10 5 1
11 9 1
11 10 0
4 3 1
5 8 1
9 7 1
8 12 1
12 6 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n1.graph <==
0 2 1
3 2 0
4 1 1
5 4 0
5 6 1
6 7 0
7 9 1
9 8 0
8 5 1
6 10 1
10 3 1
11 4 1
11 10 0
2 11 1
3 12 1
12 8 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n10.graph <==
2 3 0
5 3 1
5 4 0
4 2 1
0 6 1
2 7 1
7 6 0
7 8 1
9 8 0
3 10 1
10 5 1
8 11 1
11 10 0
6 9 1
9 12 1
12 1 1
11 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n11.graph <==
3 2 0
2 1 1
5 4 0
7 6 0
4 6 1
0 8 1
9 7 1
9 8 0
6 10 1
10 4 1
7 11 1
11 3 1
11 10 0
3 5 1
8 12 1
12 2 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n12.graph <==
3 2 0
5 4 0
0 2 1
7 1 1
7 6 0
3 4 1
6 8 1
8 3 1
9 7 1
9 8 0
5 10 1
10 5 1
11 6 1
11 10 0
4 12 1
12 11 1
2 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n13.graph <==
2 3 0
0 2 1
4 1 1
5 4 0
7 6 0
7 3 1
8 6 1
9 5 1
9 8 0
5 10 1
10 7 1
11 8 1
11 10 0
6 11 1
2 12 1
12 4 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n14.graph <==
3 2 0
5 4 0
3 4 1
2 6 1
6 1 1
7 6 0
9 7 1
9 8 0
8 10 1
10 2 1
4 11 1
11 10 0
7 3 1
0 5 1
5 12 1
12 8 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n15.graph <==
2 1 1
3 2 0
4 5 0
3 7 1
7 6 0
0 8 1
8 6 1
7 9 1
9 4 1
9 8 0
10 3 1
11 10 0
5 11 1
11 5 1
6 12 1
12 2 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n16.graph <==
3 2 0
0 4 1
5 4 0
2 6 1
7 6 0
3 7 1
4 8 1
8 9 0
5 3 1
6 10 1
10 1 1
9 11 1
11 9 1
11 10 0
7 12 1
12 5 1
8 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n17.graph <==
3 2 0
5 4 0
0 6 1
5 7 1
7 6 0
4 8 1
9 5 1
9 8 0
2 4 1
8 10 1
10 1 1
11 10 0
3 9 1
11 3 1
6 12 1
12 2 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n18.graph <==
3 2 0
4 3 1
5 4 0
6 5 1
7 6 0
3 7 1
2 8 1
9 8 0
7 9 1
10 4 1
5 11 1
11 2 1
11 10 0
0 6 1
8 12 1
12 1 1
9 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n19.graph <==
2 3 0
4 5 0
4 7 1
7 6 0
0 2 1
2 4 1
8 6 1
9 1 1
9 8 0
10 9 1
3 11 1
11 3 1
11 10 0
6 5 1
5 12 1
12 8 1
7 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n2.graph <==
3 2 0
0 3 1
5 4 0
7 6 0
6 4 1
3 7 1
4 8 1
8 9 0
5 1 1
8 11 1
11 2 1
11 10 0
7 5 1
10 9 1
2 12 1
12 6 1
9 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n3.graph <==
3 2 0
4 2 1
5 1 1
5 4 0
0 6 1
7 6 0
9 5 1
9 8 0
2 7 1
8 10 1
10 4 1
3 11 1
11 10 0
6 3 1
7 12 1
12 8 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n4.graph <==
3 2 0
2 1 1
5 3 1
5 4 0
6 7 0
7 9 1
9 7 1
9 8 0
0 10 1
10 4 1
8 11 1
11 5 1
11 10 0
3 6 1
4 12 1
12 2 1
6 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n5.graph <==
2 3 0
5 4 0
7 6 0
2 4 1
0 7 1
4 6 1
7 9 1
9 8 0
8 10 1
10 2 1
9 11 1
11 1 1
11 10 0
3 5 1
5 12 1
12 3 1
6 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n6.graph <==
3 2 0
5 4 0
3 7 1
7 6 0
6 5 1
0 8 1
8 2 1
7 9 1
9 8 0
9 4 1
2 10 1
10 1 1
11 3 1
11 10 0
5 12 1
12 6 1
4 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n7.graph <==
3 2 0
4 5 0
5 7 1
7 6 0
3 4 1
8 6 1
7 9 1
9 8 0
9 5 1
0 10 1
10 2 1
4 11 1
11 8 1
11 10 0
2 12 1
12 1 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n8.graph <==
3 2 0
4 1 1
5 4 0
5 3 1
2 6 1
6 7 0
6 4 1
0 8 1
7 9 1
9 7 1
9 8 0
3 10 1
8 11 1
11 10 0
10 12 1
12 5 1
11 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g14_n9.graph <==
3 2 0
0 2 1
5 4 0
6 5 1
6 7 0
8 1 1
9 6 1
9 8 0
2 4 1
4 10 1
10 8 1
3 11 1
11 9 1
11 10 0
5 12 1
12 3 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g15_n0.graph <==
2 3 0
4 1 1
5 4 0
3 6 1
6 7 0
5 2 1
2 8 1
8 5 1
9 3 1
9 8 0
0 10 1
10 4 1
11 7 1
11 10 0
6 12 1
12 9 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g15_n1.graph <==
3 2 0
4 5 0
3 6 1
6 4 1
6 7 0
0 2 1
5 8 1
8 5 1
9 8 0
9 10 1
10 3 1
7 11 1
11 7 1
11 10 0
2 12 1
12 1 1
4 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g15_n2.graph <==
3 2 0
4 5 0
0 2 1
5 6 1
6 7 0
2 8 1
8 1 1
7 9 1
9 8 0
6 10 1
9 11 1
11 7 1
11 10 0
3 4 1
4 12 1
12 3 1
10 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g15_n3.graph <==
3 2 0
5 3 1
5 4 0
4 7 1
7 6 0
3 8 1
9 2 1
9 8 0
6 5 1
7 9 1
0 10 1
10 4 1
11 6 1
11 10 0
2 12 1
12 1 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g15_n4.graph <==
3 2 0
0 2 1
4 5 0
7 6 0
3 6 1
7 4 1
5 9 1
9 8 0
4 8 1
2 10 1
10 1 1
9 11 1
11 5 1
11 10 0
6 12 1
12 3 1
8 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g15_n5.graph <==
0 2 1
3 2 0
5 4 0
2 4 1
3 6 1
6 7 0
5 8 1
9 8 0
4 1 1
8 10 1
10 5 1
9 11 1
11 7 1
11 10 0
7 12 1
12 9 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g15_n6.graph <==
3 2 0
0 4 1
4 3 1
5 4 0
6 1 1
5 7 1
7 6 0
3 8 1
2 9 1
9 5 1
9 8 0
10 2 1
11 6 1
11 10 0
7 12 1
12 10 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n0.graph <==
3 2 0
5 4 0
5 3 1
6 4 1
6 7 0
0 8 1
8 2 1
9 8 0
4 6 1
9 7 1
10 1 1
3 11 1
11 5 1
11 10 0
7 12 1
12 9 1
2 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n1.graph <==
2 3 0
5 4 0
7 6 0
6 3 1
3 6 1
5 9 1
9 2 1
9 8 0
2 5 1
4 1 1
8 11 1
11 4 1
11 10 0
7 10 1
0 12 1
12 8 1
10 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n10.graph <==
3 2 0
5 4 0
0 6 1
7 2 1
7 6 0
9 3 1
9 8 0
8 7 1
5 9 1
6 10 1
10 5 1
2 11 1
11 10 0
4 8 1
3 12 1
12 1 1
11 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n11.graph <==
3 2 0
3 5 1
5 4 0
5 7 1
7 6 0
8 1 1
9 3 1
9 8 0
4 2 1
6 10 1
10 4 1
11 10 0
11 9 1
0 6 1
2 12 1
12 8 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n12.graph <==
2 3 0
3 4 1
4 5 0
5 7 1
7 6 0
7 9 1
9 5 1
9 8 0
0 6 1
8 10 1
10 1 1
11 2 1
11 10 0
4 3 1
6 12 1
12 8 1
2 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n13.graph <==
3 2 0
5 4 0
6 1 1
7 6 0
7 5 1
3 6 1
9 4 1
9 8 0
4 3 1
8 7 1
10 9 1
2 11 1
11 8 1
11 10 0
5 12 1
12 2 1
0 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n14.graph <==
3 2 0
0 2 1
2 4 1
5 4 0
7 6 0
3 7 1
8 6 1
9 5 1
9 8 0
5 10 1
10 3 1
6 11 1
11 10 0
4 8 1
7 12 1
12 9 1
11 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n15.graph <==
3 2 0
5 4 0
0 5 1
2 4 1
6 1 1
7 2 1
7 6 0
8 3 1
9 7 1
9 8 0
4 9 1
5 10 1
10 8 1
10 11 0
3 12 1
12 6 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n2.graph <==
3 2 0
5 4 0
6 4 1
7 6 0
4 8 1
9 5 1
9 8 0
3 9 1
2 6 1
7 10 1
10 3 1
8 11 1
11 1 1
11 10 0
0 12 1
12 2 1
5 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n3.graph <==
3 2 0
0 2 1
5 4 0
3 7 1
7 6 0
8 5 1
9 6 1
9 8 0
5 3 1
2 9 1
6 10 1
10 4 1
11 10 0
7 11 1
4 12 1
12 1 1
11 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n4.graph <==
3 2 0
4 1 1
5 4 0
7 6 0
5 7 1
7 8 1
9 8 0
2 9 1
3 10 1
6 11 1
11 2 1
11 10 0
10 5 1
9 4 1
0 12 1
12 6 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n5.graph <==
0 2 1
3 2 0
4 5 0
5 6 1
6 5 1
6 7 0
8 1 1
7 9 1
9 8 0
9 10 1
10 7 1
11 10 0
2 11 1
4 3 1
3 12 1
12 4 1
11 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n6.graph <==
3 2 0
5 4 0
2 6 1
6 7 0
8 4 1
9 8 0
5 3 1
6 8 1
0 10 1
10 2 1
7 11 1
11 9 1
11 10 0
3 5 1
4 12 1
12 1 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n7.graph <==
3 2 0
2 1 1
3 4 1
4 5 0
7 6 0
7 5 1
6 9 1
9 8 0
10 6 1
0 11 1
11 8 1
11 10 0
5 7 1
9 3 1
8 12 1
12 2 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n8.graph <==
3 2 0
4 1 1
5 4 0
3 6 1
7 6 0
0 2 1
7 4 1
2 9 1
9 8 0
5 8 1
8 10 1
10 11 0
9 7 1
10 3 1
6 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g16_n9.graph <==
3 2 0
2 1 1
4 2 1
5 4 0
3 6 1
7 6 0
0 8 1
6 9 1
9 8 0
5 10 1
10 3 1
8 11 1
11 10 0
11 7 1
7 12 1
12 4 1
9 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n0.graph <==
3 2 0
5 4 0
4 6 1
6 2 1
7 6 0
8 1 1
9 5 1
9 8 0
3 9 1
5 3 1
0 10 1
10 4 1
11 7 1
11 10 0
2 12 1
12 8 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n1.graph <==
0 2 1
3 2 0
4 1 1
5 4 0
7 6 0
9 8 0
3 7 1
8 5 1
2 10 1
10 4 1
7 11 1
11 8 1
11 10 0
9 6 1
5 12 1
12 3 1
6 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n10.graph <==
2 3 0
2 4 1
5 4 0
4 6 1
6 1 1
7 6 0
5 8 1
8 9 0
3 10 1
10 5 1
11 9 1
11 10 0
0 2 1
8 7 1
7 12 1
12 3 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n11.graph <==
2 3 0
5 1 1
5 4 0
7 5 1
7 6 0
3 4 1
0 8 1
9 8 0
6 9 1
4 10 1
10 3 1
11 7 1
11 10 0
8 2 1
2 12 1
12 11 1
9 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n12.graph <==
3 2 0
5 4 0
6 2 1
6 7 0
7 9 1
9 8 0
2 1 1
4 6 1
8 4 1
0 10 1
9 11 1
11 7 1
11 10 0
3 5 1
5 12 1
12 3 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n13.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
5 8 1
6 9 1
9 8 0
2 7 1
3 4 1
4 10 1
10 1 1
8 11 1
11 2 1
11 10 0
7 12 1
12 5 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n2.graph <==
3 2 0
2 1 1
4 5 0
5 7 1
7 6 0
0 8 1
6 9 1
9 8 0
3 4 1
10 2 1
4 11 1
11 6 1
11 10 0
8 10 1
7 12 1
12 5 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n3.graph <==
3 2 0
5 3 1
5 4 0
3 7 1
7 6 0
6 8 1
9 8 0
8 2 1
2 10 1
10 1 1
9 11 1
11 10 0
11 5 1
4 6 1
0 12 1
12 4 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n4.graph <==
3 2 0
5 4 0
0 6 1
5 7 1
7 6 0
2 4 1
4 8 1
7 9 1
9 3 1
9 8 0
3 10 1
8 11 1
11 1 1
11 10 0
6 12 1
12 2 1
10 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n5.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
5 7 1
7 6 0
7 3 1
4 8 1
8 6 1
8 9 0
0 10 1
10 4 1
9 11 1
11 10 0
6 12 1
12 2 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n6.graph <==
3 2 0
2 1 1
4 5 0
7 3 1
7 6 0
9 8 0
8 2 1
5 10 1
10 6 1
3 11 1
11 9 1
11 10 0
9 4 1
6 5 1
0 12 1
12 8 1
4 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n7.graph <==
3 2 0
3 4 1
5 4 0
7 6 0
0 8 1
8 2 1
4 9 1
9 6 1
9 8 0
5 10 1
10 1 1
6 11 1
11 10 0
2 7 1
7 12 1
12 5 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n8.graph <==
3 2 0
5 4 0
0 6 1
2 7 1
7 6 0
3 8 1
8 1 1
4 9 1
9 8 0
5 10 1
9 11 1
11 10 0
11 2 1
6 5 1
7 12 1
12 4 1
10 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g17_n9.graph <==
3 2 0
5 4 0
7 6 0
3 1 1
0 4 1
6 5 1
2 6 1
9 8 0
7 9 1
5 10 1
11 10 0
9 11 1
8 2 1
11 3 1
4 12 1
12 7 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g18_n0.graph <==
3 2 0
5 4 0
5 3 1
4 6 1
6 1 1
7 6 0
2 8 1
8 9 0
3 10 1
10 7 1
8 11 1
11 4 1
11 10 0
7 5 1
0 12 1
12 2 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g18_n1.graph <==
3 2 0
4 5 0
7 6 0
2 6 1
6 2 1
0 7 1
4 9 1
9 8 0
7 10 1
10 3 1
5 11 1
11 8 1
11 10 0
3 4 1
8 12 1
12 5 1
9 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g18_n2.graph <==
2 3 0
2 1 1
5 4 0
0 6 1
7 6 0
3 4 1
8 7 1
9 8 0
4 8 1
5 11 1
11 2 1
11 10 0
6 9 1
10 3 1
9 12 1
12 5 1
7 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g18_n3.graph <==
2 3 0
0 4 1
3 5 1
5 4 0
6 7 0
9 8 0
7 8 1
2 6 1
4 2 1
5 10 1
10 3 1
11 9 1
11 10 0
6 11 1
9 12 1
12 1 1
8 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g18_n4.graph <==
2 3 0
4 1 1
3 5 1
5 4 0
7 6 0
0 7 1
5 3 1
7 8 1
9 8 0
6 9 1
10 6 1
8 11 1
11 10 0
11 2 1
9 12 1
12 10 1
2 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g18_n5.graph <==
3 2 0
5 4 0
0 5 1
5 6 1
7 6 0
2 8 1
8 9 0
6 10 1
10 2 1
9 11 1
11 10 0
4 3 1
3 7 1
7 4 1
11 12 1
12 9 1
8 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g18_n6.graph <==
3 2 0
4 5 0
0 6 1
6 3 1
7 6 0
2 7 1
8 2 1
4 9 1
9 8 0
3 10 1
10 4 1
7 11 1
11 8 1
11 10 0
5 12 1
12 5 1
9 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g18_n7.graph <==
3 2 0
2 5 1
5 4 0
4 1 1
3 6 1
7 6 0
8 3 1
9 7 1
9 8 0
5 10 1
10 2 1
6 11 1
11 4 1
11 10 0
0 12 1
12 8 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g18_n8.graph <==
3 2 0
0 2 1
2 4 1
5 4 0
7 6 0
3 5 1
4 8 1
7 9 1
9 3 1
9 8 0
6 10 1
10 1 1
11 7 1
11 10 0
8 12 1
12 6 1
5 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g18_n9.graph <==
3 2 0
0 4 1
5 4 0
3 5 1
6 2 1
6 7 0
5 8 1
8 3 1
4 9 1
9 6 1
9 8 0
10 1 1
11 7 1
11 10 0
2 12 1
12 10 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g19_n0.graph <==
3 2 0
4 5 0
6 4 1
7 3 1
7 6 0
8 2 1
9 8 0
0 6 1
10 1 1
11 10 0
4 8 1
9 5 1
5 11 1
11 9 1
3 12 1
12 7 1
2 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g19_n1.graph <==
3 2 0
2 4 1
3 5 1
5 4 0
7 6 0
8 6 1
9 7 1
9 8 0
10 3 1
0 11 1
11 8 1
11 10 0
5 10 1
6 2 1
4 12 1
12 1 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g19_n2.graph <==
2 3 0
2 1 1
5 4 0
5 6 1
6 2 1
7 4 1
7 6 0
8 9 0
3 8 1
4 3 1
10 7 1
9 11 1
11 9 1
11 10 0
0 12 1
12 5 1
8 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g19_n3.graph <==
3 2 0
4 5 0
2 6 1
6 1 1
7 4 1
7 6 0
8 2 1
3 9 1
9 8 0
4 10 1
10 3 1
0 11 1
11 8 1
11 10 0
5 12 1
12 5 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g19_n4.graph <==
3 2 0
3 5 1
5 4 0
2 4 1
0 6 1
7 6 0
5 8 1
8 7 1
8 9 0
6 2 1
4 10 1
10 1 1
11 3 1
11 10 0
9 12 1
12 9 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g19_n5.graph <==
3 2 0
5 4 0
3 6 1
7 6 0
4 3 1
5 1 1
8 5 1
9 8 0
2 7 1
0 10 1
10 2 1
6 11 1
11 9 1
11 10 0
7 12 1
12 8 1
9 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g19_n6.graph <==
3 2 0
0 4 1
4 2 1
5 4 0
2 6 1
3 7 1
7 5 1
7 6 0
8 3 1
8 9 0
6 10 1
10 1 1
11 8 1
11 10 0
9 12 1
12 9 1
5 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g19_n7.graph <==
3 2 0
5 4 0
4 6 1
6 1 1
2 7 1
7 6 0
8 5 1
9 4 1
9 8 0
7 8 1
10 2 1
3 11 1
11 9 1
11 10 0
0 12 1
12 3 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g19_n8.graph <==
2 3 0
5 4 0
0 4 1
3 6 1
7 2 1
7 6 0
4 8 1
8 9 0
5 3 1
8 10 1
10 7 1
9 11 1
11 10 0
6 5 1
11 12 1
12 9 1
2 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g19_n9.graph <==
3 2 0
0 4 1
5 4 0
5 2 1
4 6 1
6 7 0
3 8 1
8 1 1
7 9 1
9 8 0
2 10 1
10 5 1
11 3 1
11 10 0
9 12 1
12 7 1
6 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n0.graph <==
3 2 0
2 1 1
5 4 0
6 7 0
9 8 0
8 5 1
4 3 1
5 6 1
6 8 1
9 7 1
7 10 1
10 9 1
0 11 1
11 10 0
3 12 1
12 4 1
11 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n1.graph <==
3 2 0
2 1 1
4 5 0
7 6 0
4 6 1
7 5 1
5 8 1
8 7 1
0 9 1
9 8 0
9 11 1
11 2 1
11 10 0
10 3 1
3 12 1
12 10 1
6 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n10.graph <==
3 2 0
2 1 1
5 4 0
6 7 0
7 9 1
9 8 0
3 5 1
6 8 1
8 4 1
4 6 1
5 11 1
11 3 1
11 10 0
10 2 1
9 12 1
12 7 1
0 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n11.graph <==
2 3 0
0 2 1
5 4 0
2 6 1
7 6 0
5 7 1
8 1 1
9 8 0
3 5 1
6 4 1
7 11 1
11 9 1
11 10 0
4 10 1
9 12 1
12 3 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n12.graph <==
3 2 0
5 1 1
5 4 0
3 6 1
6 4 1
6 7 0
2 8 1
8 5 1
8 9 0
10 2 1
11 9 1
11 10 0
9 11 1
0 10 1
4 12 1
12 3 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n13.graph <==
3 2 0
5 4 0
6 4 1
7 5 1
7 6 0
2 1 1
4 8 1
3 9 1
9 7 1
9 8 0
5 10 1
11 6 1
11 10 0
0 11 1
8 12 1
12 2 1
10 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n2.graph <==
3 2 0
4 1 1
5 4 0
2 7 1
7 6 0
5 3 1
8 5 1
7 9 1
9 8 0
0 10 1
10 2 1
3 11 1
11 6 1
11 10 0
6 12 1
12 8 1
9 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n3.graph <==
3 2 0
5 4 0
3 5 1
4 6 1
6 7 0
6 8 1
8 4 1
7 9 1
9 8 0
0 10 1
10 2 1
11 3 1
11 10 0
5 11 1
2 12 1
12 1 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n4.graph <==
3 2 0
4 5 0
6 4 1
7 6 0
8 5 1
9 8 0
2 7 1
4 9 1
0 10 1
10 3 1
7 11 1
11 2 1
11 10 0
9 6 1
3 12 1
12 1 1
5 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n5.graph <==
2 3 0
3 5 1
5 3 1
5 4 0
2 6 1
0 7 1
7 6 0
6 4 1
8 9 0
8 1 1
7 10 1
9 11 1
11 9 1
11 10 0
4 12 1
12 2 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n6.graph <==
3 2 0
2 1 1
4 5 0
6 7 0
8 5 1
7 9 1
9 8 0
5 6 1
6 8 1
3 11 1
11 4 1
11 10 0
4 3 1
10 2 1
9 12 1
12 7 1
0 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n7.graph <==
3 2 0
5 4 0
0 4 1
4 6 1
5 7 1
7 6 0
8 5 1
6 9 1
9 8 0
2 1 1
10 8 1
11 2 1
11 10 0
7 3 1
3 12 1
12 10 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n8.graph <==
3 2 0
0 2 1
3 4 1
4 5 0
6 7 0
5 8 1
8 6 1
7 9 1
9 8 0
10 1 1
9 11 1
11 7 1
11 10 0
6 5 1
2 12 1
12 10 1
4 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g1_n9.graph <==
2 3 0
4 3 1
5 4 0
5 6 1
7 6 0
3 8 1
8 4 1
2 9 1
9 8 0
0 10 1
10 7 1
6 11 1
11 5 1
11 10 0
9 12 1
12 2 1
7 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n0.graph <==
3 2 0
3 5 1
5 4 0
0 6 1
7 6 0
2 8 1
9 8 0
6 3 1
5 10 1
4 11 1
11 7 1
11 10 0
7 2 1
9 1 1
8 12 1
12 4 1
10 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n1.graph <==
2 3 0
4 3 1
4 5 0
5 7 1
7 5 1
7 6 0
9 1 1
9 8 0
8 10 1
6 11 1
11 9 1
11 10 0
2 8 1
0 6 1
3 12 1
12 4 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n10.graph <==
3 2 0
4 5 0
0 6 1
6 2 1
7 6 0
8 4 1
9 5 1
9 8 0
3 7 1
7 8 1
4 3 1
5 10 1
10 9 1
10 11 0
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n11.graph <==
2 3 0
4 5 0
4 3 1
6 4 1
7 6 0
5 7 1
2 8 1
8 9 0
8 1 1
0 10 1
10 2 1
3 11 1
11 6 1
11 10 0
7 12 1
12 5 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n12.graph <==
2 3 0
2 1 1
0 4 1
5 4 0
3 6 1
6 5 1
7 6 0
4 7 1
8 3 1
9 2 1
9 8 0
10 8 1
7 11 1
11 10 0
5 12 1
12 10 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n13.graph <==
3 2 0
5 4 0
7 6 0
0 5 1
6 8 1
8 2 1
9 8 0
3 4 1
7 10 1
10 3 1
2 11 1
11 10 0
11 1 1
9 7 1
5 12 1
12 6 1
4 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n2.graph <==
3 2 0
5 4 0
0 3 1
4 2 1
6 7 0
2 4 1
5 6 1
7 8 1
6 9 1
9 5 1
9 8 0
10 1 1
11 7 1
11 10 0
3 12 1
12 10 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n3.graph <==
3 2 0
4 5 0
3 4 1
4 6 1
7 6 0
0 8 1
8 2 1
6 9 1
9 8 0
7 10 1
10 5 1
10 11 0
5 7 1
9 3 1
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n4.graph <==
2 3 0
5 4 0
6 3 1
6 7 0
4 1 1
3 8 1
8 6 1
5 9 1
9 2 1
9 8 0
10 4 1
2 11 1
11 5 1
11 10 0
7 12 1
12 7 1
0 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n5.graph <==
3 2 0
4 5 0
6 2 1
6 7 0
3 4 1
0 6 1
8 3 1
2 9 1
9 1 1
9 8 0
10 5 1
7 11 1
11 7 1
11 10 0
4 12 1
12 8 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n6.graph <==
0 2 1
3 2 0
5 4 0
2 4 1
3 5 1
5 6 1
6 7 0
6 8 1
8 3 1
9 7 1
9 8 0
7 10 1
10 9 1
10 11 0
4 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n7.graph <==
3 2 0
0 4 1
5 4 0
3 5 1
5 3 1
6 7 0
4 8 1
8 9 0
8 6 1
9 10 1
10 9 1
11 2 1
11 10 0
6 11 1
2 12 1
12 1 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n8.graph <==
2 3 0
2 1 1
3 5 1
5 3 1
5 4 0
6 7 0
4 8 1
8 9 0
0 10 1
10 4 1
7 11 1
11 7 1
11 10 0
8 6 1
6 12 1
12 2 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g20_n9.graph <==
3 2 0
4 3 1
5 4 0
6 1 1
7 6 0
2 8 1
8 5 1
3 9 1
9 8 0
10 7 1
9 11 1
11 6 1
11 10 0
7 2 1
5 12 1
12 10 1
0 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g21_n0.graph <==
3 2 0
5 4 0
6 4 1
7 6 0
0 8 1
5 9 1
9 8 0
7 5 1
8 2 1
10 1 1
9 11 1
11 3 1
11 10 0
4 10 1
3 12 1
12 7 1
2 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g21_n1.graph <==
3 2 0
4 5 0
5 6 1
6 5 1
6 7 0
4 3 1
2 1 1
8 9 0
3 8 1
0 10 1
10 2 1
8 11 1
11 4 1
11 10 0
9 12 1
12 9 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g21_n2.graph <==
3 2 0
5 4 0
2 7 1
7 6 0
0 2 1
8 1 1
9 3 1
9 8 0
10 8 1
11 5 1
11 10 0
6 9 1
4 10 1
3 11 1
5 12 1
12 6 1
7 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g22_n0.graph <==
3 2 0
2 1 1
5 4 0
7 6 0
9 8 0
6 4 1
8 6 1
0 10 1
10 2 1
9 11 1
11 5 1
11 10 0
3 7 1
5 9 1
7 12 1
12 3 1
4 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g22_n1.graph <==
3 2 0
4 5 0
2 6 1
7 1 1
7 6 0
4 3 1
8 5 1
3 9 1
9 8 0
6 10 1
10 2 1
9 11 1
11 4 1
11 10 0
0 12 1
12 7 1
5 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g22_n2.graph <==
2 3 0
3 5 1
5 4 0
2 7 1
7 6 0
7 4 1
5 8 1
9 8 0
9 2 1
8 10 1
10 3 1
11 10 0
0 6 1
4 11 1
6 12 1
12 1 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g22_n3.graph <==
3 2 0
2 1 1
5 4 0
3 7 1
7 6 0
7 5 1
8 3 1
9 6 1
9 8 0
4 9 1
0 10 1
10 2 1
5 11 1
11 10 0
11 12 1
12 8 1
6 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g22_n4.graph <==
2 3 0
5 4 0
6 1 1
3 7 1
7 6 0
4 9 1
9 8 0
7 5 1
5 10 1
9 11 1
11 2 1
11 10 0
8 3 1
0 4 1
2 12 1
12 6 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g22_n5.graph <==
3 2 0
4 1 1
5 4 0
7 4 1
7 6 0
3 6 1
6 8 1
2 9 1
9 8 0
5 10 1
10 3 1
9 11 1
11 7 1
11 10 0
0 12 1
12 2 1
8 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g22_n6.graph <==
3 2 0
2 4 1
5 4 0
0 6 1
7 6 0
5 7 1
9 8 0
3 9 1
8 10 1
10 1 1
7 11 1
11 3 1
11 10 0
4 8 1
6 12 1
12 2 1
9 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g22_n7.graph <==
3 2 0
4 1 1
5 4 0
6 3 1
7 6 0
7 4 1
0 8 1
5 9 1
9 8 0
2 10 1
11 10 0
9 11 1
10 7 1
3 5 1
8 12 1
12 2 1
11 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g23_n0.graph <==
0 3 1
3 2 0
3 4 1
4 5 0
4 1 1
5 6 1
6 5 1
6 7 0
8 9 0
8 2 1
9 10 1
10 9 1
10 11 0
2 8 1
11 12 1
12 11 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g23_n1.graph <==
3 2 0
5 4 0
6 4 1
5 7 1
7 6 0
2 8 1
8 1 1
9 3 1
9 8 0
0 10 1
10 6 1
7 11 1
11 9 1
11 10 0
3 12 1
12 5 1
4 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g23_n2.graph <==
3 2 0
2 1 1
5 4 0
7 6 0
4 8 1
8 2 1
5 9 1
9 3 1
9 8 0
6 10 1
10 5 1
7 11 1
11 4 1
11 10 0
3 12 1
12 6 1
0 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g24_n0.graph <==
2 3 0
3 4 1
4 3 1
4 5 0
6 7 0
5 6 1
0 8 1
9 8 0
2 1 1
8 2 1
9 10 1
10 7 1
10 11 0
6 5 1
7 12 1
12 9 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g24_n1.graph <==
2 3 0
5 4 0
5 2 1
0 4 1
6 7 0
2 5 1
6 8 1
8 3 1
8 9 0
3 10 1
10 6 1
9 11 1
11 9 1
11 10 0
4 12 1
12 1 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g24_n2.graph <==
3 2 0
0 2 1
3 5 1
5 4 0
6 7 0
6 4 1
4 6 1
7 8 1
8 9 0
9 10 1
10 9 1
11 7 1
11 10 0
5 3 1
2 12 1
12 1 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g24_n3.graph <==
3 2 0
5 2 1
5 4 0
3 6 1
6 4 1
7 5 1
7 6 0
0 8 1
8 3 1
2 9 1
9 8 0
10 1 1
9 11 1
11 10 0
4 12 1
12 10 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g24_n4.graph <==
3 2 0
0 2 1
5 4 0
5 7 1
7 6 0
2 8 1
7 9 1
9 8 0
4 10 1
10 1 1
3 11 1
11 5 1
11 10 0
6 4 1
8 12 1
12 6 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g24_n5.graph <==
3 2 0
5 4 0
7 6 0
5 8 1
8 1 1
4 9 1
9 8 0
2 7 1
6 3 1
3 10 1
10 5 1
7 11 1
11 4 1
11 10 0
0 12 1
12 6 1
9 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g24_n6.graph <==
2 3 0
3 5 1
5 4 0
7 6 0
8 2 1
5 9 1
9 8 0
2 1 1
6 10 1
10 4 1
9 11 1
11 10 0
11 7 1
4 8 1
0 12 1
12 6 1
7 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g24_n7.graph <==
3 2 0
4 1 1
5 4 0
3 5 1
7 6 0
8 6 1
9 8 0
6 10 1
10 2 1
9 11 1
11 7 1
11 10 0
2 4 1
7 3 1
0 12 1
12 8 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g24_n8.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
6 8 1
7 9 1
9 3 1
9 8 0
2 5 1
8 2 1
3 11 1
11 4 1
11 10 0
5 10 1
4 12 1
12 7 1
10 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g25_n0.graph <==
3 2 0
4 3 1
4 5 0
2 6 1
6 1 1
3 7 1
7 4 1
7 6 0
5 8 1
8 5 1
8 9 0
10 2 1
11 9 1
11 10 0
0 12 1
12 10 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g25_n1.graph <==
3 2 0
4 5 0
6 7 0
3 4 1
8 1 1
7 9 1
9 8 0
6 5 1
0 10 1
10 2 1
11 3 1
11 10 0
4 11 1
5 6 1
2 12 1
12 8 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g25_n2.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
3 4 1
5 9 1
9 5 1
9 8 0
7 8 1
6 10 1
10 2 1
8 11 1
11 7 1
11 10 0
2 12 1
12 1 1
4 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g25_n3.graph <==
0 2 1
3 2 0
4 5 0
6 7 0
4 1 1
5 9 1
9 5 1
9 8 0
6 10 1
10 8 1
3 11 1
11 10 0
11 3 1
2 6 1
7 12 1
12 7 1
8 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g25_n4.graph <==
3 2 0
4 5 0
5 6 1
6 5 1
6 7 0
4 3 1
0 8 1
8 2 1
3 9 1
9 8 0
10 1 1
11 7 1
11 10 0
9 4 1
2 12 1
12 10 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g25_n5.graph <==
3 2 0
5 4 0
7 6 0
7 5 1
4 8 1
3 9 1
9 8 0
2 4 1
8 10 1
10 6 1
9 11 1
11 10 0
5 3 1
0 2 1
6 12 1
12 1 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g25_n6.graph <==
3 2 0
4 1 1
5 4 0
7 5 1
7 6 0
8 2 1
9 7 1
9 8 0
10 3 1
2 11 1
11 10 0
11 6 1
6 4 1
5 10 1
0 12 1
12 8 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n0.graph <==
0 2 1
3 2 0
4 3 1
4 5 0
6 5 1
6 7 0
8 1 1
9 7 1
9 8 0
2 10 1
10 8 1
7 11 1
11 10 0
3 4 1
5 12 1
12 6 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n1.graph <==
3 2 0
3 4 1
5 4 0
5 6 1
6 7 0
0 8 1
8 2 1
9 7 1
9 8 0
2 10 1
10 1 1
4 11 1
11 10 0
7 9 1
6 12 1
12 5 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n10.graph <==
2 3 0
4 1 1
5 3 1
5 4 0
7 6 0
7 4 1
6 5 1
2 9 1
9 7 1
9 8 0
0 10 1
3 11 1
11 8 1
11 10 0
10 12 1
12 2 1
8 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n11.graph <==
3 2 0
5 4 0
4 7 1
7 6 0
6 3 1
9 8 0
9 4 1
0 10 1
3 11 1
11 5 1
11 10 0
2 9 1
10 2 1
8 6 1
7 12 1
12 1 1
5 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n12.graph <==
3 2 0
5 4 0
0 5 1
7 6 0
6 3 1
8 4 1
9 8 0
5 2 1
9 7 1
3 8 1
10 6 1
7 11 1
11 1 1
11 10 0
2 12 1
12 9 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n13.graph <==
3 2 0
0 2 1
5 4 0
3 4 1
2 7 1
7 6 0
8 1 1
6 9 1
9 8 0
4 3 1
7 10 1
10 5 1
9 11 1
11 10 0
5 12 1
12 8 1
11 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n14.graph <==
2 1 1
3 2 0
5 4 0
7 6 0
6 4 1
0 7 1
7 8 1
8 5 1
3 9 1
9 8 0
5 10 1
9 11 1
11 6 1
11 10 0
4 12 1
12 3 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n15.graph <==
3 2 0
5 4 0
6 1 1
7 6 0
7 5 1
3 8 1
9 6 1
9 8 0
2 10 1
10 4 1
8 11 1
11 7 1
11 10 0
4 9 1
5 12 1
12 3 1
0 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n2.graph <==
3 2 0
5 4 0
7 6 0
3 7 1
5 8 1
8 3 1
6 9 1
9 1 1
9 8 0
10 2 1
11 5 1
11 10 0
4 6 1
2 4 1
0 12 1
12 10 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n3.graph <==
3 2 0
4 1 1
5 4 0
0 6 1
6 2 1
3 7 1
7 6 0
8 4 1
9 8 0
10 8 1
5 11 1
11 10 0
7 9 1
11 3 1
9 12 1
12 5 1
2 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n4.graph <==
3 2 0
0 2 1
4 1 1
5 4 0
2 7 1
7 4 1
7 6 0
8 6 1
8 9 0
3 8 1
5 10 1
11 9 1
11 10 0
10 5 1
6 12 1
12 3 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n5.graph <==
3 2 0
5 4 0
4 6 1
6 7 0
8 1 1
7 9 1
9 7 1
9 8 0
6 10 1
10 4 1
2 11 1
11 10 0
5 2 1
3 8 1
11 12 1
12 5 1
0 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n6.graph <==
3 2 0
5 4 0
7 3 1
7 6 0
5 7 1
3 8 1
8 5 1
6 9 1
9 1 1
9 8 0
4 2 1
2 10 1
10 6 1
10 11 0
0 12 1
12 4 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n7.graph <==
2 1 1
3 2 0
5 4 0
4 2 1
7 6 0
5 7 1
9 8 0
9 3 1
8 6 1
0 10 1
10 8 1
7 11 1
11 10 0
3 5 1
6 12 1
12 4 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n8.graph <==
3 2 0
4 5 0
2 7 1
7 4 1
7 6 0
4 1 1
3 9 1
9 6 1
9 8 0
5 10 1
10 5 1
8 11 1
11 2 1
11 10 0
0 12 1
12 8 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g26_n9.graph <==
3 2 0
5 4 0
5 3 1
6 4 1
3 7 1
7 6 0
2 8 1
8 6 1
8 9 0
0 10 1
10 2 1
7 11 1
11 5 1
11 10 0
4 12 1
12 1 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n0.graph <==
0 2 1
3 2 0
2 4 1
5 4 0
5 7 1
7 6 0
8 6 1
9 8 0
7 9 1
6 1 1
9 3 1
10 5 1
4 11 1
11 10 0
3 12 1
12 10 1
11 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n1.graph <==
3 2 0
5 4 0
3 5 1
0 6 1
7 2 1
7 6 0
4 9 1
9 7 1
9 8 0
5 8 1
2 4 1
6 10 1
10 3 1
10 11 0
8 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n10.graph <==
3 2 0
2 1 1
5 4 0
3 5 1
6 4 1
5 7 1
7 6 0
8 6 1
7 9 1
9 3 1
9 8 0
4 10 1
10 2 1
10 11 0
0 12 1
12 8 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n11.graph <==
3 2 0
5 4 0
2 6 1
6 4 1
7 6 0
0 8 1
3 9 1
9 5 1
9 8 0
5 7 1
7 3 1
8 10 1
10 2 1
10 11 0
4 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n2.graph <==
3 2 0
0 4 1
5 4 0
4 2 1
5 7 1
7 6 0
3 5 1
2 8 1
9 8 0
8 10 1
7 11 1
11 9 1
11 10 0
10 6 1
9 12 1
12 3 1
6 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n3.graph <==
3 2 0
2 1 1
0 4 1
5 4 0
4 6 1
6 7 0
7 8 1
8 7 1
8 9 0
5 10 1
10 3 1
6 11 1
11 2 1
11 10 0
3 12 1
12 5 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n4.graph <==
3 2 0
2 4 1
4 1 1
5 4 0
3 7 1
7 6 0
9 8 0
5 8 1
0 6 1
7 10 1
10 5 1
6 11 1
11 9 1
11 10 0
9 12 1
12 2 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n5.graph <==
3 2 0
4 5 0
6 7 0
5 6 1
2 8 1
7 9 1
9 8 0
9 7 1
6 5 1
10 3 1
8 11 1
11 1 1
11 10 0
4 10 1
0 12 1
12 2 1
3 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n6.graph <==
3 2 0
3 1 1
4 2 1
4 5 0
5 6 1
6 5 1
6 7 0
8 4 1
0 9 1
9 8 0
7 10 1
10 7 1
9 11 1
11 10 0
11 12 1
12 3 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n7.graph <==
3 2 0
5 4 0
0 7 1
7 6 0
3 6 1
4 1 1
7 8 1
5 9 1
9 8 0
2 10 1
10 4 1
6 11 1
11 5 1
11 10 0
8 12 1
12 2 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n8.graph <==
2 1 1
3 2 0
0 5 1
5 4 0
4 6 1
6 3 1
5 7 1
7 6 0
7 8 1
8 2 1
8 9 0
9 10 1
10 9 1
10 11 0
3 12 1
12 4 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g27_n9.graph <==
2 3 0
0 4 1
5 4 0
4 2 1
7 6 0
2 8 1
8 6 1
3 9 1
9 7 1
9 8 0
5 10 1
6 11 1
11 10 0
10 5 1
7 12 1
12 3 1
11 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g28_n0.graph <==
3 2 0
5 4 0
0 4 1
7 6 0
2 8 1
8 1 1
9 8 0
9 3 1
3 5 1
4 10 1
5 11 1
11 7 1
11 10 0
10 6 1
6 12 1
12 2 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g28_n1.graph <==
3 2 0
0 4 1
5 4 0
4 6 1
6 2 1
6 7 0
8 7 1
8 9 0
3 5 1
5 3 1
7 8 1
9 10 1
10 9 1
10 11 0
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g28_n2.graph <==
3 2 0
4 5 0
0 4 1
4 6 1
6 2 1
6 7 0
5 8 1
8 5 1
8 9 0
3 10 1
10 3 1
9 11 1
11 9 1
11 10 0
2 12 1
12 1 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g28_n3.graph <==
3 2 0
0 4 1
5 4 0
3 5 1
7 6 0
8 1 1
9 8 0
4 10 1
10 2 1
5 11 1
11 9 1
11 10 0
7 3 1
2 6 1
6 12 1
12 8 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g28_n4.graph <==
3 2 0
2 1 1
5 4 0
5 7 1
7 6 0
6 4 1
9 8 0
3 5 1
4 8 1
9 3 1
10 6 1
7 11 1
11 10 0
8 2 1
0 12 1
12 10 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g28_n5.graph <==
3 2 0
5 4 0
0 6 1
2 7 1
7 6 0
4 8 1
8 1 1
5 9 1
9 8 0
6 3 1
10 4 1
11 5 1
11 10 0
9 2 1
7 12 1
12 11 1
3 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g29_n0.graph <==
3 2 0
4 5 0
6 3 1
7 6 0
5 8 1
8 5 1
9 7 1
9 8 0
0 9 1
2 10 1
10 1 1
11 10 0
3 11 1
4 2 1
7 12 1
12 4 1
11 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g29_n1.graph <==
3 2 0
2 4 1
5 4 0
3 6 1
6 7 0
5 8 1
7 9 1
9 7 1
9 8 0
4 10 1
10 1 1
6 11 1
11 5 1
11 10 0
0 12 1
12 2 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g29_n2.graph <==
3 2 0
4 1 1
3 5 1
5 4 0
2 4 1
6 2 1
7 6 0
5 8 1
8 7 1
8 9 0
10 3 1
9 11 1
11 9 1
11 10 0
0 12 1
12 6 1
7 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g29_n3.graph <==
2 3 0
5 3 1
5 4 0
2 6 1
3 7 1
7 6 0
4 8 1
8 1 1
7 9 1
9 5 1
9 8 0
6 10 1
10 4 1
10 11 0
0 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g29_n4.graph <==
3 2 0
4 5 0
7 6 0
3 4 1
6 8 1
2 9 1
9 2 1
9 8 0
4 6 1
10 5 1
8 11 1
11 1 1
11 10 0
5 10 1
0 12 1
12 3 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g29_n5.graph <==
3 2 0
5 4 0
0 4 1
2 6 1
6 1 1
7 3 1
7 6 0
8 2 1
9 8 0
5 9 1
10 8 1
9 11 1
11 7 1
11 10 0
3 12 1
12 5 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g29_n6.graph <==
3 2 0
4 2 1
5 3 1
5 4 0
3 7 1
7 6 0
0 4 1
8 5 1
9 6 1
9 8 0
2 10 1
10 9 1
10 11 0
7 8 1
6 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g29_n7.graph <==
3 2 0
0 2 1
5 4 0
7 6 0
2 9 1
9 6 1
9 8 0
8 5 1
4 10 1
10 1 1
5 11 1
11 7 1
11 10 0
3 8 1
6 12 1
12 4 1
7 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g29_n8.graph <==
2 3 0
5 4 0
6 4 1
7 6 0
4 8 1
8 3 1
9 2 1
9 8 0
5 7 1
7 10 1
10 9 1
10 11 0
3 6 1
0 5 1
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n0.graph <==
3 2 0
5 4 0
4 6 1
6 3 1
7 6 0
0 8 1
9 4 1
9 8 0
8 7 1
3 9 1
7 5 1
5 10 1
10 2 1
10 11 0
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n1.graph <==
3 2 0
0 2 1
2 5 1
5 4 0
3 4 1
7 6 0
8 3 1
5 9 1
9 8 0
9 7 1
4 10 1
10 6 1
7 11 1
11 10 0
6 12 1
12 8 1
11 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n10.graph <==
3 2 0
5 4 0
4 1 1
0 6 1
7 6 0
2 4 1
5 8 1
8 3 1
9 2 1
9 8 0
3 10 1
10 7 1
6 11 1
11 10 0
7 12 1
12 5 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n11.graph <==
2 1 1
3 2 0
5 3 1
5 4 0
7 6 0
8 4 1
9 8 0
6 8 1
7 9 1
4 10 1
10 2 1
3 11 1
11 7 1
11 10 0
0 12 1
12 6 1
9 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n12.graph <==
3 2 0
3 4 1
4 5 0
4 1 1
0 6 1
7 6 0
8 5 1
9 3 1
9 8 0
2 7 1
7 10 1
10 2 1
6 11 1
11 10 0
5 12 1
12 8 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n13.graph <==
3 2 0
2 4 1
5 3 1
5 4 0
4 6 1
6 7 0
8 2 1
7 9 1
9 8 0
10 1 1
9 11 1
11 7 1
11 10 0
6 10 1
3 12 1
12 5 1
0 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n14.graph <==
3 2 0
4 3 1
4 5 0
3 7 1
7 6 0
8 1 1
9 5 1
9 8 0
6 2 1
2 10 1
10 6 1
11 4 1
11 10 0
0 11 1
7 12 1
12 8 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n15.graph <==
3 2 0
3 4 1
5 4 0
6 3 1
7 6 0
8 2 1
4 9 1
9 8 0
10 6 1
5 11 1
11 7 1
11 10 0
2 8 1
9 1 1
7 12 1
12 5 1
0 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n16.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
7 6 0
8 3 1
4 9 1
9 8 0
7 8 1
9 2 1
0 10 1
10 6 1
5 11 1
11 10 0
11 12 1
12 7 1
6 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n17.graph <==
3 2 0
2 4 1
5 3 1
5 4 0
7 5 1
7 6 0
6 8 1
8 2 1
8 9 0
0 10 1
10 6 1
9 11 1
11 9 1
11 10 0
4 12 1
12 1 1
3 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n18.graph <==
0 2 1
3 2 0
5 4 0
5 3 1
2 6 1
6 7 0
3 8 1
6 9 1
9 4 1
9 8 0
10 1 1
11 7 1
11 10 0
8 5 1
4 12 1
12 10 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n19.graph <==
3 2 0
5 4 0
4 6 1
7 6 0
0 3 1
5 7 1
3 8 1
7 9 1
9 8 0
10 4 1
2 11 1
11 10 0
8 10 1
11 2 1
6 12 1
12 1 1
9 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n2.graph <==
3 2 0
0 2 1
5 4 0
7 6 0
5 6 1
8 1 1
9 8 0
6 5 1
11 7 1
11 10 0
2 10 1
7 3 1
3 4 1
9 11 1
4 12 1
12 9 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n3.graph <==
2 1 1
3 2 0
4 5 0
5 7 1
7 6 0
6 9 1
9 3 1
9 8 0
7 5 1
3 10 1
8 11 1
11 2 1
11 10 0
10 4 1
0 12 1
12 8 1
4 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n4.graph <==
2 3 0
5 4 0
4 1 1
3 6 1
6 3 1
7 6 0
0 8 1
9 8 0
2 5 1
5 7 1
8 10 1
9 11 1
11 2 1
11 10 0
10 12 1
12 4 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n5.graph <==
3 2 0
4 5 0
7 6 0
7 3 1
0 4 1
6 8 1
8 1 1
3 9 1
9 7 1
9 8 0
4 2 1
5 10 1
2 11 1
11 10 0
10 12 1
12 5 1
11 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n6.graph <==
3 2 0
2 4 1
5 4 0
6 7 0
9 8 0
0 6 1
6 10 1
10 2 1
7 11 1
11 9 1
11 10 0
5 3 1
9 7 1
4 8 1
8 12 1
12 1 1
3 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n7.graph <==
0 2 1
3 2 0
4 5 0
7 6 0
6 5 1
8 1 1
5 9 1
9 6 1
9 8 0
7 4 1
3 10 1
11 8 1
11 10 0
4 11 1
2 12 1
12 7 1
10 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n8.graph <==
3 2 0
0 2 1
5 4 0
7 6 0
9 8 0
3 9 1
6 4 1
4 6 1
5 10 1
10 3 1
2 11 1
11 8 1
11 10 0
9 7 1
7 12 1
12 5 1
8 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g2_n9.graph <==
2 3 0
0 2 1
2 4 1
5 3 1
5 4 0
3 7 1
7 6 0
8 9 0
7 5 1
6 10 1
10 1 1
9 11 1
11 10 0
4 8 1
8 12 1
12 6 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n0.graph <==
3 2 0
5 4 0
6 1 1
2 7 1
7 6 0
8 5 1
9 3 1
9 8 0
0 10 1
10 4 1
5 11 1
11 2 1
11 10 0
4 9 1
3 12 1
12 6 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n1.graph <==
3 2 0
4 5 0
6 3 1
7 6 0
7 4 1
5 8 1
8 9 0
4 2 1
8 5 1
0 10 1
10 6 1
2 11 1
11 7 1
11 10 0
3 12 1
12 1 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n10.graph <==
3 2 0
3 4 1
5 4 0
6 3 1
7 2 1
7 6 0
5 8 1
8 9 0
2 10 1
10 5 1
9 11 1
11 9 1
11 10 0
8 1 1
0 12 1
12 7 1
4 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n11.graph <==
3 2 0
0 4 1
5 4 0
7 3 1
7 6 0
3 9 1
9 8 0
6 2 1
2 10 1
10 8 1
11 5 1
11 10 0
5 7 1
4 6 1
8 12 1
12 1 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n2.graph <==
3 2 0
5 4 0
5 3 1
2 6 1
6 4 1
6 7 0
8 2 1
3 9 1
9 8 0
0 10 1
10 8 1
9 11 1
11 5 1
11 10 0
4 12 1
12 1 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n3.graph <==
3 2 0
5 3 1
5 4 0
6 5 1
6 7 0
0 6 1
3 8 1
8 1 1
2 9 1
9 4 1
9 8 0
4 10 1
10 2 1
10 11 0
7 12 1
12 7 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n4.graph <==
2 3 0
5 4 0
5 2 1
4 7 1
7 1 1
7 6 0
3 8 1
8 9 0
0 10 1
9 11 1
11 9 1
11 10 0
8 3 1
6 5 1
2 12 1
12 6 1
10 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n5.graph <==
3 2 0
5 4 0
2 1 1
6 7 0
6 4 1
7 8 1
8 7 1
0 9 1
9 8 0
4 10 1
10 2 1
5 11 1
11 3 1
11 10 0
9 12 1
12 6 1
3 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n6.graph <==
3 2 0
5 4 0
0 5 1
7 6 0
4 6 1
5 9 1
9 7 1
9 8 0
2 10 1
10 1 1
6 11 1
11 3 1
11 10 0
8 4 1
7 12 1
12 2 1
3 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n7.graph <==
3 2 0
2 1 1
3 5 1
5 4 0
7 6 0
0 8 1
5 9 1
9 8 0
7 3 1
6 2 1
8 10 1
10 4 1
9 11 1
11 10 0
4 12 1
12 6 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n8.graph <==
2 3 0
2 1 1
5 4 0
4 6 1
6 2 1
7 6 0
7 8 1
8 5 1
8 9 0
3 10 1
10 3 1
9 11 1
11 9 1
11 10 0
0 12 1
12 4 1
5 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g30_n9.graph <==
3 2 0
0 2 1
5 4 0
6 7 0
6 8 1
9 7 1
9 8 0
5 3 1
3 5 1
8 1 1
7 10 1
11 6 1
11 10 0
4 11 1
2 12 1
12 4 1
10 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g31_n0.graph <==
3 2 0
5 4 0
6 1 1
7 3 1
7 6 0
2 6 1
4 8 1
5 9 1
9 8 0
10 5 1
11 10 0
8 7 1
0 10 1
11 4 1
9 12 1
12 2 1
3 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g31_n1.graph <==
3 2 0
0 2 1
3 4 1
4 5 0
6 5 1
6 7 0
2 8 1
9 7 1
9 8 0
8 10 1
11 9 1
11 10 0
5 6 1
4 3 1
10 12 1
12 1 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g31_n2.graph <==
3 2 0
5 4 0
7 6 0
5 3 1
7 4 1
0 8 1
8 2 1
9 6 1
9 8 0
4 7 1
6 9 1
10 1 1
11 5 1
11 10 0
2 12 1
12 10 1
3 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g31_n3.graph <==
3 2 0
0 4 1
5 4 0
7 6 0
2 1 1
8 7 1
3 9 1
9 8 0
4 10 1
10 8 1
9 11 1
11 5 1
11 10 0
5 6 1
6 12 1
12 3 1
7 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g31_n4.graph <==
2 3 0
5 4 0
7 6 0
0 6 1
4 3 1
5 8 1
8 5 1
9 1 1
9 8 0
3 4 1
10 7 1
6 11 1
11 10 0
7 2 1
11 12 1
12 9 1
2 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g31_n5.graph <==
3 2 0
4 5 0
5 6 1
6 5 1
6 7 0
3 4 1
8 2 1
9 3 1
9 8 0
2 10 1
10 1 1
11 7 1
11 10 0
7 11 1
0 12 1
12 8 1
4 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n0.graph <==
3 2 0
2 1 1
4 5 0
3 6 1
6 7 0
6 8 1
7 9 1
9 7 1
9 8 0
4 3 1
5 10 1
10 5 1
10 11 0
8 4 1
0 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n1.graph <==
3 2 0
2 1 1
5 4 0
3 4 1
4 3 1
6 7 0
6 5 1
8 6 1
7 9 1
9 7 1
9 8 0
5 10 1
10 8 1
10 11 0
0 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n10.graph <==
2 3 0
2 1 1
5 4 0
6 4 1
7 6 0
3 6 1
0 7 1
5 8 1
8 2 1
9 3 1
9 8 0
4 9 1
7 10 1
10 11 0
10 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n11.graph <==
3 2 0
0 2 1
4 5 0
5 7 1
7 5 1
7 6 0
8 4 1
9 8 0
4 6 1
3 10 1
10 8 1
9 11 1
11 1 1
11 10 0
2 12 1
12 9 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n12.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
4 3 1
3 7 1
2 1 1
7 8 1
8 9 0
5 2 1
8 10 1
9 11 1
11 9 1
11 10 0
6 12 1
12 5 1
10 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n13.graph <==
3 2 0
5 4 0
6 7 0
8 7 1
9 8 0
9 6 1
10 4 1
11 5 1
11 10 0
5 2 1
3 1 1
7 8 1
6 3 1
4 9 1
0 12 1
12 10 1
2 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n14.graph <==
0 2 1
3 2 0
5 4 0
6 7 0
3 8 1
8 5 1
2 9 1
9 6 1
9 8 0
4 10 1
10 1 1
5 11 1
11 3 1
11 10 0
6 12 1
12 4 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n15.graph <==
0 2 1
3 2 0
5 4 0
6 4 1
5 7 1
7 3 1
7 6 0
4 8 1
8 1 1
3 9 1
9 5 1
9 8 0
2 10 1
10 11 0
10 12 1
12 6 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n16.graph <==
3 2 0
5 4 0
7 3 1
7 6 0
2 1 1
5 8 1
6 9 1
9 8 0
4 2 1
8 7 1
10 4 1
10 11 0
3 5 1
0 6 1
9 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n17.graph <==
3 2 0
4 1 1
5 4 0
0 6 1
6 2 1
3 7 1
7 6 0
8 9 0
8 10 1
10 4 1
9 11 1
11 9 1
11 10 0
7 5 1
2 12 1
12 8 1
5 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n2.graph <==
3 2 0
4 1 1
5 4 0
6 7 0
5 6 1
7 9 1
9 8 0
9 7 1
6 8 1
3 10 1
10 5 1
0 11 1
11 2 1
11 10 0
2 12 1
12 4 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n3.graph <==
3 2 0
0 2 1
4 5 0
4 6 1
6 3 1
7 5 1
7 6 0
3 8 1
8 4 1
8 9 0
9 10 1
10 9 1
10 11 0
5 7 1
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n4.graph <==
3 2 0
2 1 1
3 4 1
5 4 0
6 5 1
6 7 0
4 3 1
9 8 0
5 6 1
10 7 1
11 8 1
11 10 0
9 10 1
8 11 1
0 12 1
12 2 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n5.graph <==
3 2 0
4 5 0
5 7 1
7 6 0
0 8 1
6 9 1
9 8 0
7 5 1
4 6 1
8 10 1
10 2 1
11 10 0
3 11 1
11 4 1
2 12 1
12 1 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n6.graph <==
3 2 0
0 4 1
5 4 0
5 3 1
3 5 1
6 2 1
7 6 0
7 8 1
8 9 0
8 10 1
11 9 1
11 10 0
2 6 1
9 11 1
4 12 1
12 1 1
10 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n7.graph <==
3 2 0
3 1 1
5 4 0
7 6 0
7 3 1
0 8 1
8 4 1
2 9 1
9 5 1
9 8 0
4 7 1
5 6 1
10 2 1
10 11 0
6 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n8.graph <==
0 2 1
3 2 0
4 5 0
3 4 1
4 3 1
5 6 1
6 7 0
8 9 0
6 8 1
8 10 1
10 5 1
9 11 1
11 9 1
11 10 0
7 12 1
12 7 1
2 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g32_n9.graph <==
3 2 0
0 4 1
4 2 1
5 4 0
7 6 0
3 8 1
8 6 1
7 9 1
9 8 0
5 3 1
11 1 1
11 10 0
10 5 1
9 7 1
6 12 1
12 10 1
2 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g33_n0.graph <==
3 2 0
2 1 1
4 5 0
7 2 1
7 6 0
6 3 1
8 6 1
9 4 1
9 8 0
4 9 1
0 7 1
3 10 1
10 8 1
10 11 0
5 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g33_n1.graph <==
2 3 0
5 4 0
6 1 1
7 6 0
7 8 1
9 8 0
0 9 1
9 6 1
2 7 1
3 10 1
10 5 1
8 11 1
11 4 1
11 10 0
4 12 1
12 2 1
5 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g33_n2.graph <==
3 1 1
3 2 0
4 5 0
5 6 1
6 5 1
6 7 0
8 7 1
8 9 0
7 8 1
4 10 1
10 2 1
9 11 1
11 10 0
11 9 1
0 12 1
12 3 1
2 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g33_n3.graph <==
3 2 0
0 2 1
2 4 1
4 1 1
5 4 0
3 5 1
6 3 1
6 7 0
8 6 1
9 8 0
10 8 1
9 11 1
11 10 0
7 9 1
5 12 1
12 10 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g33_n4.graph <==
3 2 0
0 5 1
5 4 0
5 6 1
6 7 0
2 4 1
7 8 1
8 7 1
8 9 0
3 1 1
4 2 1
10 9 1
10 11 0
9 10 1
6 12 1
12 3 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g33_n5.graph <==
3 2 0
2 1 1
4 5 0
7 6 0
5 8 1
8 7 1
9 6 1
9 8 0
4 9 1
7 10 1
10 5 1
11 4 1
11 10 0
3 11 1
0 12 1
12 2 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g33_n6.graph <==
3 2 0
5 4 0
7 6 0
9 8 0
8 2 1
0 6 1
9 4 1
7 8 1
2 10 1
10 5 1
4 11 1
11 3 1
11 10 0
3 9 1
6 12 1
12 1 1
5 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g33_n7.graph <==
2 3 0
2 1 1
0 4 1
5 3 1
5 4 0
3 5 1
6 7 0
4 8 1
8 6 1
9 7 1
9 8 0
10 2 1
11 9 1
11 10 0
6 12 1
12 10 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g33_n8.graph <==
3 2 0
3 1 1
0 4 1
2 5 1
5 2 1
5 4 0
6 7 0
6 8 1
8 3 1
9 7 1
9 8 0
7 10 1
11 6 1
11 10 0
10 12 1
12 9 1
4 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n0.graph <==
3 2 0
4 5 0
4 6 1
5 7 1
7 5 1
7 6 0
2 4 1
6 8 1
0 9 1
9 3 1
9 8 0
3 10 1
8 11 1
11 10 0
10 12 1
12 1 1
11 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n1.graph <==
3 2 0
4 5 0
3 4 1
6 5 1
7 6 0
5 6 1
0 8 1
7 9 1
9 3 1
9 8 0
8 10 1
10 2 1
10 11 0
4 7 1
11 12 1
12 11 1
2 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n10.graph <==
3 2 0
4 5 0
6 5 1
7 4 1
7 6 0
2 9 1
9 7 1
9 8 0
5 6 1
0 10 1
10 2 1
11 3 1
11 10 0
8 11 1
3 12 1
12 8 1
4 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n11.graph <==
2 1 1
3 2 0
0 5 1
5 4 0
6 7 0
4 8 1
6 9 1
9 8 0
5 10 1
7 11 1
11 7 1
11 10 0
8 3 1
10 6 1
9 12 1
12 2 1
3 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n2.graph <==
3 2 0
0 4 1
5 4 0
5 7 1
7 6 0
2 1 1
4 8 1
8 6 1
9 5 1
9 8 0
6 2 1
3 9 1
10 3 1
10 11 0
7 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n3.graph <==
3 2 0
4 3 1
4 5 0
2 6 1
6 1 1
7 6 0
8 2 1
9 7 1
9 8 0
5 10 1
10 5 1
7 11 1
11 4 1
11 10 0
0 12 1
12 8 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n4.graph <==
2 3 0
2 1 1
4 2 1
5 4 0
6 5 1
6 7 0
8 6 1
7 9 1
9 8 0
9 7 1
3 10 1
10 3 1
11 4 1
11 10 0
5 12 1
12 8 1
0 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n5.graph <==
2 3 0
2 1 1
4 5 0
4 3 1
5 6 1
7 4 1
7 6 0
6 5 1
3 9 1
9 7 1
9 8 0
10 2 1
10 11 0
8 10 1
0 12 1
12 8 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n6.graph <==
3 2 0
0 4 1
5 4 0
4 6 1
7 5 1
7 6 0
2 8 1
8 1 1
9 8 0
9 7 1
3 10 1
11 2 1
11 10 0
10 3 1
5 12 1
12 9 1
6 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n7.graph <==
2 3 0
2 5 1
5 4 0
0 6 1
6 2 1
4 7 1
7 6 0
5 8 1
8 1 1
3 9 1
9 4 1
9 8 0
7 10 1
10 11 0
10 12 1
12 3 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n8.graph <==
3 2 0
0 2 1
5 4 0
6 7 0
4 8 1
8 1 1
9 8 0
5 9 1
9 10 1
10 3 1
6 11 1
11 4 1
11 10 0
3 5 1
7 12 1
12 7 1
2 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g34_n9.graph <==
3 2 0
2 1 1
5 4 0
5 3 1
4 6 1
6 2 1
6 7 0
3 8 1
8 9 0
0 10 1
10 4 1
7 11 1
11 7 1
11 10 0
8 12 1
12 5 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n0.graph <==
2 3 0
0 2 1
5 4 0
4 3 1
7 6 0
5 1 1
8 6 1
9 7 1
9 8 0
6 10 1
10 4 1
11 9 1
11 10 0
7 11 1
2 12 1
12 5 1
3 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n1.graph <==
3 2 0
4 5 0
7 6 0
4 6 1
2 8 1
8 1 1
9 3 1
9 8 0
7 5 1
5 10 1
10 7 1
3 11 1
11 10 0
11 4 1
0 12 1
12 2 1
6 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n10.graph <==
3 2 0
2 1 1
0 4 1
3 5 1
5 4 0
6 7 0
4 8 1
9 3 1
9 8 0
6 11 1
11 10 0
5 9 1
11 2 1
7 10 1
8 12 1
12 6 1
10 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n11.graph <==
3 2 0
0 3 1
4 1 1
2 5 1
5 4 0
6 2 1
7 4 1
7 6 0
8 9 0
5 6 1
8 10 1
10 7 1
11 10 0
9 11 1
3 12 1
12 8 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n12.graph <==
3 2 0
2 1 1
0 4 1
3 5 1
5 4 0
6 7 0
5 8 1
4 9 1
9 8 0
6 10 1
10 2 1
11 7 1
11 10 0
8 3 1
9 12 1
12 6 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n13.graph <==
3 2 0
5 4 0
0 6 1
6 3 1
7 6 0
2 5 1
8 1 1
9 7 1
9 8 0
5 10 1
10 2 1
3 11 1
11 10 0
11 4 1
4 12 1
12 8 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n14.graph <==
3 2 0
5 3 1
5 4 0
0 2 1
4 6 1
6 1 1
7 5 1
7 6 0
8 4 1
8 9 0
10 8 1
9 11 1
11 10 0
3 7 1
2 12 1
12 10 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n15.graph <==
3 2 0
2 1 1
5 4 0
0 5 1
6 7 0
9 8 0
7 9 1
6 8 1
8 10 1
10 2 1
9 11 1
11 10 0
4 3 1
11 7 1
3 12 1
12 4 1
5 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n2.graph <==
2 3 0
0 2 1
3 4 1
5 4 0
7 6 0
5 8 1
8 7 1
4 9 1
9 8 0
7 5 1
9 6 1
2 10 1
6 11 1
11 10 0
10 12 1
12 1 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n3.graph <==
3 2 0
2 4 1
4 5 0
0 6 1
7 5 1
7 6 0
3 8 1
6 9 1
9 8 0
8 10 1
9 11 1
11 2 1
11 10 0
10 3 1
5 12 1
12 7 1
4 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n4.graph <==
3 2 0
4 5 0
0 6 1
6 2 1
7 6 0
9 4 1
9 8 0
4 10 1
10 3 1
8 11 1
11 5 1
11 10 0
5 8 1
3 7 1
2 12 1
12 1 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n5.graph <==
0 2 1
3 2 0
5 4 0
5 6 1
7 6 0
3 9 1
9 7 1
9 8 0
7 4 1
4 10 1
6 11 1
11 5 1
11 10 0
2 8 1
8 12 1
12 1 1
10 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n6.graph <==
3 2 0
5 4 0
4 6 1
7 6 0
5 7 1
8 2 1
9 4 1
9 8 0
3 9 1
2 1 1
7 10 1
10 5 1
6 11 1
11 10 0
0 12 1
12 8 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n7.graph <==
3 2 0
4 5 0
3 1 1
6 3 1
7 6 0
8 5 1
9 8 0
0 10 1
10 6 1
2 11 1
11 9 1
11 10 0
4 7 1
7 2 1
5 12 1
12 8 1
9 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n8.graph <==
3 2 0
3 1 1
5 4 0
2 5 1
0 6 1
6 4 1
5 7 1
7 2 1
7 6 0
4 8 1
8 9 0
8 10 1
11 9 1
11 10 0
10 12 1
12 3 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g35_n9.graph <==
2 3 0
0 4 1
5 4 0
7 6 0
3 7 1
8 6 1
9 1 1
9 8 0
2 10 1
10 5 1
4 11 1
11 10 0
5 8 1
11 9 1
6 12 1
12 2 1
7 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g36_n0.graph <==
0 2 1
3 2 0
4 5 0
6 5 1
7 6 0
3 4 1
8 1 1
4 9 1
9 8 0
10 6 1
7 11 1
11 7 1
11 10 0
2 8 1
9 12 1
12 3 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g36_n1.graph <==
2 3 0
5 4 0
7 4 1
7 6 0
8 5 1
0 9 1
9 8 0
3 10 1
10 3 1
2 11 1
11 6 1
11 10 0
5 2 1
9 7 1
4 12 1
12 1 1
6 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g36_n2.graph <==
2 3 0
4 5 0
0 2 1
7 5 1
7 6 0
5 7 1
4 6 1
6 9 1
9 3 1
9 8 0
3 10 1
8 11 1
11 1 1
11 10 0
2 12 1
12 8 1
10 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g36_n3.graph <==
2 3 0
4 1 1
5 4 0
0 6 1
7 3 1
7 6 0
2 4 1
5 7 1
8 9 0
3 10 1
10 5 1
6 11 1
11 8 1
11 10 0
8 12 1
12 2 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g36_n4.graph <==
2 3 0
4 1 1
5 4 0
5 2 1
6 3 1
6 7 0
0 8 1
2 9 1
9 8 0
8 4 1
3 10 1
9 11 1
11 5 1
11 10 0
7 12 1
12 7 1
10 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g36_n5.graph <==
2 3 0
0 2 1
5 3 1
5 4 0
7 1 1
7 6 0
3 6 1
4 7 1
8 9 0
8 10 1
10 4 1
11 9 1
11 10 0
9 11 1
6 12 1
12 5 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n0.graph <==
2 3 0
0 4 1
5 4 0
7 6 0
6 3 1
2 7 1
5 8 1
8 9 0
7 10 1
10 5 1
9 11 1
11 9 1
11 10 0
3 6 1
4 12 1
12 1 1
8 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n1.graph <==
2 3 0
4 5 0
0 6 1
7 4 1
7 6 0
5 9 1
9 5 1
9 8 0
2 7 1
3 10 1
8 11 1
11 10 0
10 3 1
4 8 1
6 12 1
12 1 1
11 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n10.graph <==
3 2 0
0 2 1
4 1 1
5 4 0
5 3 1
6 4 1
6 7 0
8 5 1
2 9 1
9 8 0
10 8 1
9 11 1
11 10 0
3 10 1
11 12 1
12 6 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n11.graph <==
2 3 0
5 4 0
5 6 1
4 7 1
7 6 0
8 3 1
9 8 0
0 10 1
3 11 1
11 10 0
9 2 1
6 5 1
10 4 1
7 9 1
2 12 1
12 1 1
11 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n2.graph <==
2 3 0
5 4 0
4 2 1
6 4 1
6 7 0
0 8 1
2 9 1
9 8 0
8 5 1
7 10 1
10 7 1
11 6 1
11 10 0
5 1 1
3 12 1
12 3 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n3.graph <==
3 2 0
3 1 1
5 4 0
0 6 1
6 4 1
7 6 0
2 8 1
8 9 0
4 10 1
10 3 1
5 11 1
11 7 1
11 10 0
7 2 1
8 12 1
12 5 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n4.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
7 6 0
0 8 1
8 4 1
6 9 1
9 3 1
9 8 0
4 7 1
5 6 1
10 2 1
10 11 0
7 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n5.graph <==
3 2 0
0 2 1
3 4 1
4 5 0
6 7 0
2 8 1
8 1 1
4 9 1
9 8 0
10 5 1
11 6 1
11 10 0
5 10 1
9 11 1
6 12 1
12 3 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n6.graph <==
3 2 0
0 3 1
4 5 0
4 2 1
3 6 1
7 6 0
6 9 1
9 8 0
7 8 1
8 10 1
10 4 1
5 11 1
11 5 1
11 10 0
2 12 1
12 7 1
9 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n7.graph <==
3 2 0
4 5 0
3 6 1
6 4 1
5 7 1
7 5 1
7 6 0
8 1 1
4 9 1
9 8 0
10 3 1
2 11 1
11 8 1
11 10 0
0 12 1
12 2 1
9 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n8.graph <==
2 3 0
0 2 1
2 4 1
5 4 0
6 7 0
8 6 1
7 9 1
9 7 1
9 8 0
4 10 1
6 11 1
11 10 0
11 5 1
3 8 1
10 12 1
12 1 1
5 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g37_n9.graph <==
2 3 0
4 1 1
5 4 0
5 7 1
7 6 0
0 6 1
2 4 1
3 8 1
8 5 1
9 2 1
9 8 0
6 10 1
10 11 0
7 3 1
10 12 1
12 9 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g38_n0.graph <==
2 3 0
5 4 0
2 1 1
6 7 0
4 2 1
0 4 1
6 9 1
9 3 1
9 8 0
8 11 1
11 10 0
10 6 1
11 7 1
3 5 1
7 12 1
12 8 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g38_n1.graph <==
2 1 1
3 2 0
5 4 0
5 7 1
7 6 0
3 8 1
8 4 1
7 9 1
9 8 0
0 10 1
10 2 1
6 11 1
11 3 1
11 10 0
4 12 1
12 6 1
9 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g38_n2.graph <==
2 3 0
0 4 1
5 4 0
6 3 1
6 7 0
5 2 1
9 8 0
9 6 1
7 10 1
3 11 1
11 9 1
11 10 0
10 7 1
2 8 1
4 12 1
12 1 1
8 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g38_n3.graph <==
3 2 0
4 5 0
3 1 1
6 4 1
7 5 1
7 6 0
2 8 1
8 6 1
5 9 1
9 8 0
4 10 1
9 11 1
11 7 1
11 10 0
0 12 1
12 3 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g38_n4.graph <==
3 2 0
0 3 1
4 5 0
4 2 1
6 4 1
7 6 0
3 8 1
8 1 1
2 9 1
9 6 1
9 8 0
10 7 1
10 11 0
5 10 1
7 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g38_n5.graph <==
3 2 0
2 1 1
4 5 0
0 6 1
3 7 1
7 6 0
6 2 1
4 8 1
9 8 0
7 4 1
10 3 1
9 11 1
11 5 1
11 10 0
5 12 1
12 9 1
8 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g38_n6.graph <==
3 2 0
5 4 0
2 4 1
0 6 1
6 2 1
7 6 0
8 1 1
7 9 1
9 8 0
5 10 1
10 3 1
10 11 0
4 8 1
9 7 1
3 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g38_n7.graph <==
3 2 0
4 5 0
4 1 1
0 6 1
5 7 1
7 5 1
7 6 0
3 8 1
9 4 1
9 8 0
10 3 1
2 11 1
11 9 1
11 10 0
6 12 1
12 2 1
8 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g38_n8.graph <==
0 2 1
3 2 0
4 3 1
5 1 1
5 4 0
3 4 1
6 7 0
9 7 1
9 8 0
2 10 1
10 8 1
7 11 1
11 10 0
8 6 1
6 12 1
12 5 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g39_n0.graph <==
3 2 0
0 2 1
5 4 0
6 5 1
3 7 1
7 6 0
9 6 1
9 8 0
7 4 1
4 8 1
2 10 1
10 1 1
11 3 1
11 10 0
8 12 1
12 11 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g39_n1.graph <==
3 2 0
4 5 0
6 7 0
4 6 1
0 2 1
8 4 1
7 9 1
9 7 1
9 8 0
2 10 1
10 1 1
3 11 1
11 8 1
11 10 0
5 12 1
12 5 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g39_n2.graph <==
2 1 1
3 2 0
4 5 0
0 6 1
4 7 1
7 3 1
7 6 0
5 9 1
9 8 0
3 10 1
10 8 1
9 11 1
11 10 0
6 2 1
8 12 1
12 4 1
11 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g39_n3.graph <==
0 2 1
3 2 0
4 5 0
7 5 1
7 6 0
5 7 1
2 8 1
8 1 1
9 8 0
9 3 1
6 9 1
4 10 1
10 6 1
10 11 0
3 12 1
12 4 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g39_n4.graph <==
3 2 0
5 4 0
0 3 1
5 6 1
6 1 1
7 2 1
7 6 0
9 8 0
4 9 1
9 4 1
3 10 1
10 8 1
10 11 0
2 7 1
8 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g39_n5.graph <==
2 3 0
5 4 0
0 4 1
7 6 0
8 5 1
6 9 1
9 3 1
9 8 0
7 2 1
10 7 1
3 11 1
11 6 1
11 10 0
2 8 1
4 12 1
12 1 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g39_n6.graph <==
3 2 0
5 4 0
7 5 1
7 6 0
8 1 1
9 8 0
2 9 1
4 2 1
6 10 1
10 4 1
3 11 1
11 7 1
11 10 0
5 3 1
9 12 1
12 6 1
0 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g39_n7.graph <==
3 2 0
4 5 0
4 1 1
7 6 0
6 4 1
0 8 1
5 9 1
9 5 1
9 8 0
2 10 1
10 6 1
11 7 1
11 10 0
7 3 1
8 12 1
12 2 1
3 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g39_n8.graph <==
3 2 0
4 5 0
4 1 1
6 4 1
7 6 0
8 6 1
7 9 1
9 2 1
9 8 0
2 10 1
10 7 1
3 11 1
11 8 1
11 10 0
5 12 1
12 5 1
0 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g3_n0.graph <==
3 2 0
0 4 1
5 4 0
6 7 0
3 5 1
2 1 1
5 6 1
8 7 1
8 9 0
7 10 1
10 8 1
11 9 1
11 10 0
6 3 1
4 12 1
12 2 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g3_n1.graph <==
3 2 0
5 4 0
6 3 1
5 7 1
7 6 0
0 8 1
9 8 0
4 10 1
10 6 1
7 11 1
11 2 1
11 10 0
3 9 1
8 5 1
2 12 1
12 1 1
9 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g3_n2.graph <==
2 3 0
3 4 1
4 5 0
2 7 1
7 6 0
4 8 1
7 9 1
9 8 0
6 1 1
0 10 1
10 6 1
9 11 1
11 2 1
11 10 0
5 12 1
12 5 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g3_n3.graph <==
2 3 0
5 4 0
6 7 0
6 3 1
8 1 1
9 7 1
9 8 0
5 10 1
10 2 1
3 11 1
11 10 0
11 6 1
2 5 1
4 8 1
0 12 1
12 4 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g3_n4.graph <==
3 2 0
3 1 1
5 4 0
2 5 1
6 2 1
6 7 0
8 7 1
8 9 0
5 6 1
0 4 1
4 10 1
10 3 1
11 9 1
11 10 0
9 12 1
12 11 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g3_n5.graph <==
3 2 0
0 4 1
5 4 0
7 6 0
9 3 1
9 8 0
3 1 1
2 5 1
5 8 1
7 9 1
10 7 1
8 11 1
11 6 1
11 10 0
6 12 1
12 2 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g3_n6.graph <==
3 2 0
4 5 0
6 5 1
6 7 0
3 4 1
2 8 1
8 1 1
9 7 1
9 8 0
0 10 1
10 2 1
11 9 1
11 10 0
7 11 1
4 12 1
12 3 1
5 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g40_n0.graph <==
3 2 0
4 1 1
5 4 0
2 6 1
6 7 0
0 8 1
7 9 1
9 7 1
9 8 0
5 3 1
6 4 1
3 5 1
8 10 1
10 11 0
10 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g40_n1.graph <==
3 2 0
2 1 1
4 5 0
5 6 1
6 5 1
7 6 0
0 7 1
8 2 1
8 9 0
4 10 1
10 8 1
9 11 1
11 10 0
11 9 1
3 12 1
12 3 1
7 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g40_n2.graph <==
3 2 0
3 1 1
5 4 0
6 7 0
6 2 1
5 8 1
7 9 1
9 8 0
8 6 1
0 10 1
10 4 1
11 5 1
11 10 0
9 7 1
4 12 1
12 3 1
2 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g40_n3.graph <==
3 2 0
4 5 0
7 6 0
2 8 1
8 1 1
3 9 1
9 7 1
9 8 0
4 10 1
10 3 1
5 11 1
11 5 1
11 10 0
6 2 1
0 12 1
12 6 1
7 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g40_n4.graph <==
3 2 0
4 5 0
5 7 1
7 5 1
7 6 0
2 8 1
8 1 1
9 6 1
9 8 0
6 4 1
4 11 1
11 10 0
10 2 1
3 9 1
0 12 1
12 10 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g40_n5.graph <==
3 2 0
0 4 1
5 4 0
4 6 1
6 2 1
5 7 1
7 6 0
2 8 1
8 1 1
7 9 1
9 3 1
9 8 0
10 5 1
10 11 0
3 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g41_n0.graph <==
3 2 0
2 1 1
3 4 1
4 5 0
5 6 1
6 5 1
6 7 0
0 8 1
7 9 1
9 7 1
9 8 0
4 3 1
10 2 1
10 11 0
8 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g41_n1.graph <==
3 2 0
4 5 0
2 6 1
7 6 0
7 3 1
8 4 1
5 9 1
9 8 0
6 10 1
10 1 1
4 11 1
11 7 1
11 10 0
9 5 1
0 12 1
12 2 1
3 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g41_n2.graph <==
3 2 0
2 4 1
3 5 1
5 4 0
4 7 1
7 1 1
7 6 0
8 2 1
9 3 1
9 8 0
5 6 1
0 8 1
10 9 1
10 11 0
6 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g42_n0.graph <==
3 2 0
5 4 0
4 2 1
3 5 1
6 7 0
8 6 1
7 9 1
9 7 1
9 8 0
2 10 1
10 1 1
5 11 1
11 8 1
11 10 0
0 12 1
12 4 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g42_n1.graph <==
2 3 0
0 2 1
4 5 0
7 1 1
7 6 0
4 8 1
5 9 1
9 8 0
8 6 1
9 5 1
2 11 1
11 10 0
3 4 1
6 10 1
10 12 1
12 3 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g42_n2.graph <==
3 2 0
4 5 0
7 6 0
8 2 1
9 8 0
6 10 1
10 5 1
0 11 1
11 8 1
11 10 0
7 4 1
9 3 1
4 7 1
3 9 1
2 12 1
12 1 1
5 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g43_n0.graph <==
3 2 0
5 4 0
0 2 1
4 3 1
6 5 1
6 7 0
9 7 1
9 8 0
7 9 1
8 6 1
2 10 1
10 8 1
10 11 0
3 4 1
5 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g43_n1.graph <==
3 2 0
5 4 0
6 7 0
6 3 1
7 8 1
8 7 1
9 8 0
3 10 1
10 1 1
5 11 1
11 2 1
11 10 0
4 9 1
9 6 1
0 12 1
12 4 1
2 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g43_n2.graph <==
3 2 0
5 4 0
7 6 0
2 7 1
3 1 1
4 8 1
8 3 1
9 8 0
9 2 1
0 10 1
10 6 1
7 11 1
11 10 0
11 9 1
6 12 1
12 4 1
5 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g44_n0.graph <==
3 2 0
0 2 1
4 5 0
2 6 1
7 6 0
6 8 1
8 1 1
4 9 1
9 7 1
9 8 0
10 4 1
5 11 1
11 10 0
7 3 1
3 12 1
12 10 1
11 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g44_n1.graph <==
3 2 0
2 1 1
5 4 0
6 3 1
7 6 0
4 6 1
8 4 1
7 9 1
9 5 1
9 8 0
5 7 1
10 2 1
3 11 1
11 10 0
0 12 1
12 10 1
11 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g44_n2.graph <==
0 3 1
3 2 0
4 5 0
6 4 1
7 6 0
7 8 1
8 5 1
9 2 1
9 8 0
5 7 1
10 1 1
11 6 1
11 10 0
4 9 1
3 12 1
12 10 1
2 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g44_n3.graph <==
3 2 0
5 4 0
2 4 1
7 6 0
0 8 1
9 7 1
9 8 0
6 11 1
11 1 1
11 10 0
7 10 1
8 6 1
3 5 1
4 9 1
5 12 1
12 3 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g45_n0.graph <==
2 1 1
3 2 0
4 5 0
5 7 1
7 6 0
8 4 1
8 9 0
6 10 1
10 8 1
9 11 1
11 10 0
7 5 1
4 3 1
11 9 1
0 12 1
12 2 1
3 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g45_n1.graph <==
2 3 0
4 1 1
5 4 0
7 6 0
3 6 1
8 9 0
6 8 1
8 10 1
10 3 1
9 11 1
11 10 0
11 9 1
7 5 1
2 7 1
5 12 1
12 2 1
0 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g45_n2.graph <==
2 3 0
0 4 1
5 4 0
6 7 0
2 5 1
7 8 1
6 9 1
9 8 0
8 7 1
10 2 1
11 10 0
11 3 1
9 11 1
3 6 1
4 12 1
12 1 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g45_n3.graph <==
3 2 0
2 1 1
4 3 1
4 5 0
6 4 1
7 6 0
7 8 1
8 9 0
5 7 1
8 10 1
10 5 1
9 11 1
11 9 1
11 10 0
0 12 1
12 2 1
3 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g45_n4.graph <==
2 3 0
2 1 1
4 5 0
7 6 0
0 6 1
8 5 1
9 4 1
9 8 0
7 3 1
6 10 1
10 11 0
3 7 1
10 9 1
5 8 1
4 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g45_n5.graph <==
3 2 0
3 1 1
4 5 0
4 6 1
7 6 0
8 7 1
8 9 0
2 4 1
5 10 1
9 11 1
11 9 1
11 10 0
7 5 1
10 8 1
0 12 1
12 3 1
6 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g45_n6.graph <==
2 3 0
5 4 0
4 1 1
0 6 1
2 7 1
7 5 1
7 6 0
5 8 1
3 9 1
9 8 0
6 4 1
9 3 1
10 2 1
10 11 0
8 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g45_n7.graph <==
2 1 1
3 2 0
0 4 1
5 3 1
5 4 0
6 2 1
6 7 0
3 5 1
4 9 1
9 6 1
9 8 0
7 8 1
10 7 1
10 11 0
8 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g45_n8.graph <==
3 2 0
4 5 0
2 6 1
7 6 0
0 4 1
5 8 1
8 5 1
6 9 1
9 1 1
9 8 0
3 7 1
7 10 1
10 11 0
4 2 1
10 12 1
12 3 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g46_n0.graph <==
3 1 1
3 2 0
4 5 0
7 6 0
0 8 1
9 2 1
9 8 0
4 9 1
5 7 1
6 4 1
7 5 1
10 11 0
10 3 1
2 6 1
8 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g46_n1.graph <==
3 2 0
4 5 0
3 7 1
7 6 0
2 1 1
7 4 1
0 6 1
5 8 1
4 9 1
9 3 1
9 8 0
8 5 1
10 2 1
10 11 0
6 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g46_n2.graph <==
3 2 0
4 1 1
5 4 0
6 7 0
3 8 1
9 2 1
9 8 0
8 3 1
2 10 1
10 6 1
0 11 1
11 4 1
11 10 0
5 9 1
6 12 1
12 5 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g47_n0.graph <==
3 2 0
2 1 1
4 5 0
4 6 1
6 7 0
7 8 1
8 7 1
9 3 1
9 8 0
6 9 1
0 10 1
10 2 1
3 11 1
11 10 0
5 12 1
12 5 1
11 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g47_n1.graph <==
3 2 0
4 5 0
0 2 1
6 7 0
5 8 1
8 5 1
9 8 0
4 6 1
6 10 1
10 3 1
11 7 1
11 10 0
9 4 1
7 11 1
3 12 1
12 9 1
2 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g47_n2.graph <==
3 2 0
0 3 1
4 1 1
2 5 1
5 4 0
3 6 1
6 7 0
5 2 1
8 9 0
8 4 1
10 8 1
9 11 1
11 9 1
11 10 0
7 12 1
12 7 1
6 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n0.graph <==
3 2 0
0 4 1
5 4 0
6 7 0
3 5 1
2 1 1
5 6 1
9 8 0
4 10 1
10 2 1
11 9 1
11 10 0
8 7 1
9 11 1
7 12 1
12 8 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n1.graph <==
3 2 0
4 3 1
4 5 0
0 2 1
5 6 1
6 7 0
8 1 1
3 9 1
9 8 0
6 5 1
9 4 1
2 10 1
11 10 0
7 11 1
11 12 1
12 7 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n10.graph <==
2 1 1
3 2 0
5 4 0
7 6 0
6 3 1
5 6 1
7 4 1
0 8 1
3 9 1
9 5 1
9 8 0
4 10 1
10 7 1
10 11 0
8 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n11.graph <==
3 2 0
0 2 1
5 4 0
6 1 1
3 7 1
7 5 1
7 6 0
5 8 1
2 9 1
9 8 0
4 10 1
8 11 1
11 10 0
9 4 1
10 12 1
12 6 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n12.graph <==
3 2 0
2 4 1
5 4 0
6 1 1
7 6 0
3 5 1
7 3 1
8 6 1
5 9 1
9 8 0
4 10 1
10 8 1
9 11 1
11 10 0
0 12 1
12 2 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n13.graph <==
3 2 0
2 1 1
5 4 0
7 3 1
7 6 0
8 5 1
0 9 1
9 6 1
9 8 0
5 10 1
11 2 1
11 10 0
3 8 1
4 11 1
6 12 1
12 4 1
10 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n2.graph <==
2 3 0
5 4 0
6 7 0
3 8 1
8 3 1
9 8 0
6 2 1
0 4 1
5 9 1
2 10 1
10 5 1
7 11 1
11 7 1
11 10 0
4 12 1
12 1 1
9 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n3.graph <==
3 2 0
5 4 0
6 7 0
4 6 1
2 1 1
3 4 1
5 8 1
8 9 0
7 10 1
10 7 1
9 11 1
11 10 0
0 5 1
6 3 1
8 12 1
12 2 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n4.graph <==
3 2 0
0 2 1
4 5 0
3 4 1
7 6 0
6 3 1
5 8 1
8 5 1
9 8 0
7 10 1
10 7 1
4 11 1
11 10 0
11 9 1
2 12 1
12 1 1
9 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n5.graph <==
0 2 1
3 2 0
4 3 1
5 1 1
5 4 0
6 7 0
8 7 1
8 9 0
2 6 1
6 10 1
10 5 1
7 11 1
11 8 1
11 10 0
9 12 1
12 9 1
3 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n6.graph <==
3 2 0
5 4 0
6 5 1
6 7 0
3 4 1
5 6 1
8 1 1
9 7 1
9 8 0
0 10 1
10 2 1
7 11 1
11 9 1
11 10 0
4 12 1
12 3 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n7.graph <==
2 3 0
5 4 0
0 4 1
7 6 0
2 5 1
3 7 1
5 8 1
8 6 1
9 1 1
9 8 0
4 10 1
10 9 1
10 11 0
6 2 1
7 12 1
12 3 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n8.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
6 2 1
5 8 1
8 3 1
9 4 1
9 8 0
10 1 1
11 10 0
11 7 1
4 10 1
7 5 1
3 12 1
12 11 1
2 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g4_n9.graph <==
3 2 0
2 1 1
4 5 0
0 6 1
4 7 1
7 6 0
7 3 1
5 8 1
8 9 0
6 10 1
10 2 1
9 11 1
11 9 1
11 10 0
3 12 1
12 4 1
8 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n0.graph <==
0 3 1
3 2 0
5 1 1
5 4 0
2 4 1
6 7 0
6 8 1
8 2 1
9 5 1
9 8 0
10 6 1
11 9 1
11 10 0
3 11 1
7 12 1
12 7 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n1.graph <==
0 2 1
3 2 0
5 4 0
2 4 1
6 7 0
8 7 1
3 9 1
9 5 1
9 8 0
4 10 1
10 1 1
6 11 1
11 10 0
11 3 1
5 12 1
12 6 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n10.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
0 6 1
6 4 1
7 6 0
9 7 1
9 8 0
7 3 1
5 9 1
4 10 1
10 8 1
10 11 0
8 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n11.graph <==
2 3 0
5 4 0
0 4 1
7 6 0
2 5 1
9 7 1
9 8 0
4 6 1
6 10 1
10 1 1
5 11 1
11 10 0
8 3 1
7 2 1
3 12 1
12 8 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n12.graph <==
3 2 0
0 2 1
4 1 1
5 3 1
5 4 0
6 7 0
2 8 1
8 4 1
9 8 0
6 9 1
3 10 1
10 6 1
11 7 1
11 10 0
9 12 1
12 5 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n13.graph <==
3 2 0
0 2 1
5 4 0
3 7 1
7 6 0
8 5 1
9 6 1
9 8 0
5 3 1
10 4 1
11 10 0
7 11 1
4 1 1
2 9 1
11 12 1
12 8 1
6 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n14.graph <==
2 1 1
3 2 0
4 5 0
7 6 0
5 7 1
3 9 1
9 4 1
9 8 0
6 10 1
10 3 1
0 11 1
11 8 1
11 10 0
7 5 1
4 12 1
12 6 1
8 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n15.graph <==
2 1 1
3 2 0
3 4 1
4 5 0
6 3 1
7 5 1
7 6 0
5 8 1
9 8 0
0 10 1
10 2 1
9 11 1
11 6 1
11 10 0
8 12 1
12 7 1
4 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n16.graph <==
3 2 0
2 1 1
0 4 1
5 4 0
6 7 0
7 9 1
9 7 1
9 8 0
4 10 1
11 3 1
11 10 0
5 6 1
3 5 1
8 11 1
6 12 1
12 8 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n17.graph <==
3 2 0
5 4 0
6 1 1
5 7 1
7 6 0
4 8 1
8 2 1
8 9 0
3 5 1
2 10 1
10 6 1
9 11 1
11 9 1
11 10 0
0 12 1
12 4 1
7 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n18.graph <==
2 3 0
2 5 1
5 4 0
3 6 1
0 7 1
7 6 0
6 4 1
9 3 1
9 8 0
5 1 1
4 9 1
8 10 1
10 2 1
10 11 0
7 12 1
12 8 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n19.graph <==
2 1 1
3 2 0
4 5 0
5 6 1
7 6 0
6 8 1
9 8 0
9 2 1
7 9 1
4 10 1
10 7 1
11 3 1
11 10 0
8 5 1
0 12 1
12 4 1
3 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n2.graph <==
3 2 0
5 4 0
7 6 0
9 8 0
7 5 1
0 6 1
9 4 1
2 8 1
5 10 1
10 2 1
6 11 1
11 1 1
11 10 0
3 9 1
4 12 1
12 3 1
8 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n20.graph <==
3 2 0
5 4 0
2 1 1
5 6 1
3 7 1
7 6 0
8 2 1
4 9 1
9 8 0
6 10 1
7 11 1
11 10 0
11 4 1
10 8 1
0 12 1
12 5 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n21.graph <==
3 2 0
5 4 0
2 1 1
3 4 1
0 5 1
6 7 0
9 7 1
9 8 0
4 10 1
10 3 1
8 11 1
11 6 1
11 10 0
6 2 1
5 12 1
12 8 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n22.graph <==
0 3 1
3 2 0
4 5 0
7 6 0
7 8 1
8 5 1
9 2 1
9 8 0
5 7 1
4 9 1
2 11 1
11 10 0
11 6 1
10 1 1
6 12 1
12 4 1
3 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n23.graph <==
3 2 0
5 4 0
3 7 1
7 6 0
0 2 1
8 5 1
9 8 0
6 4 1
5 10 1
10 3 1
9 11 1
11 6 1
11 10 0
4 9 1
2 12 1
12 1 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n24.graph <==
0 3 1
3 2 0
5 4 0
3 6 1
6 1 1
7 6 0
8 2 1
9 8 0
7 8 1
10 9 1
5 11 1
11 7 1
11 10 0
9 4 1
4 12 1
12 10 1
2 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n25.graph <==
3 2 0
0 4 1
4 2 1
5 4 0
3 6 1
6 7 0
8 7 1
9 8 0
6 5 1
7 10 1
10 8 1
9 11 1
11 3 1
11 10 0
2 12 1
12 1 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n26.graph <==
0 2 1
3 2 0
4 5 0
5 6 1
7 6 0
4 7 1
6 8 1
3 9 1
9 8 0
9 4 1
10 3 1
8 11 1
11 5 1
11 10 0
2 12 1
12 1 1
7 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n27.graph <==
3 2 0
2 1 1
4 5 0
3 6 1
7 6 0
9 5 1
9 8 0
0 7 1
4 3 1
5 9 1
7 10 1
11 4 1
11 10 0
8 11 1
6 12 1
12 8 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n28.graph <==
3 2 0
5 4 0
0 5 1
6 7 0
2 1 1
7 9 1
9 8 0
4 10 1
10 3 1
8 11 1
11 6 1
11 10 0
3 4 1
6 2 1
5 12 1
12 8 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n29.graph <==
2 1 1
3 2 0
5 4 0
7 6 0
7 3 1
5 6 1
3 4 1
0 8 1
8 2 1
4 9 1
9 8 0
6 10 1
9 11 1
11 10 0
10 12 1
12 5 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n3.graph <==
3 2 0
0 2 1
5 4 0
7 6 0
2 8 1
4 9 1
9 6 1
9 8 0
6 10 1
10 3 1
7 11 1
11 5 1
11 10 0
5 7 1
8 12 1
12 1 1
3 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n30.graph <==
3 2 0
4 1 1
5 4 0
2 6 1
7 4 1
7 6 0
3 7 1
0 8 1
9 5 1
9 8 0
8 10 1
11 2 1
11 10 0
5 11 1
6 12 1
12 9 1
10 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n31.graph <==
3 2 0
5 4 0
0 6 1
7 5 1
7 6 0
6 8 1
8 2 1
8 9 0
5 3 1
4 10 1
10 1 1
3 11 1
11 10 0
11 7 1
2 12 1
12 4 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n32.graph <==
3 2 0
5 4 0
6 7 0
4 6 1
0 8 1
8 4 1
7 9 1
9 8 0
2 10 1
10 1 1
9 11 1
11 7 1
11 10 0
3 5 1
5 12 1
12 3 1
6 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n33.graph <==
3 2 0
4 3 1
4 5 0
3 7 1
7 6 0
7 8 1
8 1 1
9 5 1
9 8 0
6 2 1
2 10 1
10 6 1
11 4 1
11 10 0
5 12 1
12 9 1
0 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n34.graph <==
3 2 0
5 3 1
5 4 0
6 7 0
3 8 1
2 9 1
9 8 0
9 6 1
8 5 1
6 4 1
10 1 1
11 7 1
11 10 0
4 10 1
0 12 1
12 2 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n35.graph <==
3 2 0
5 4 0
7 6 0
8 3 1
0 9 1
9 7 1
9 8 0
4 10 1
3 11 1
11 10 0
6 5 1
2 1 1
11 6 1
7 4 1
5 12 1
12 8 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n36.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
6 2 1
6 7 0
0 4 1
8 6 1
7 9 1
9 8 0
10 3 1
11 8 1
11 10 0
5 10 1
9 12 1
12 7 1
4 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n37.graph <==
3 2 0
4 3 1
4 5 0
7 1 1
7 6 0
5 9 1
9 8 0
6 2 1
8 4 1
0 10 1
10 8 1
11 6 1
11 10 0
2 11 1
3 12 1
12 7 1
9 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n38.graph <==
3 2 0
5 4 0
3 1 1
6 3 1
7 6 0
4 8 1
7 9 1
9 8 0
9 5 1
0 10 1
10 4 1
2 11 1
11 7 1
11 10 0
5 12 1
12 2 1
8 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n39.graph <==
3 2 0
5 4 0
6 1 1
5 7 1
7 6 0
8 5 1
2 9 1
9 8 0
9 6 1
0 10 1
10 4 1
7 11 1
11 3 1
11 10 0
4 12 1
12 2 1
3 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n4.graph <==
3 2 0
3 5 1
5 4 0
0 6 1
7 6 0
2 8 1
8 4 1
9 8 0
6 3 1
10 1 1
7 11 1
11 2 1
11 10 0
9 10 1
5 12 1
12 9 1
4 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n5.graph <==
3 2 0
0 4 1
5 4 0
2 6 1
7 3 1
7 6 0
3 8 1
9 1 1
9 8 0
8 5 1
5 10 1
6 11 1
11 9 1
11 10 0
4 12 1
12 2 1
10 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n6.graph <==
2 3 0
5 4 0
0 4 1
3 6 1
7 6 0
8 7 1
9 3 1
9 8 0
7 2 1
5 8 1
4 10 1
10 1 1
2 11 1
11 10 0
6 12 1
12 9 1
11 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n7.graph <==
2 3 0
4 1 1
5 4 0
7 6 0
3 7 1
2 5 1
0 8 1
8 4 1
9 2 1
9 8 0
5 10 1
10 6 1
11 3 1
11 10 0
6 12 1
12 9 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n8.graph <==
3 2 0
5 4 0
2 1 1
6 3 1
7 6 0
0 8 1
3 9 1
9 8 0
7 4 1
9 10 1
10 5 1
4 11 1
11 7 1
11 10 0
8 12 1
12 2 1
5 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g5_n9.graph <==
3 2 0
5 4 0
2 1 1
6 3 1
7 6 0
0 8 1
3 9 1
9 8 0
7 4 1
8 10 1
10 2 1
5 11 1
11 10 0
9 5 1
11 12 1
12 6 1
4 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n0.graph <==
3 2 0
3 4 1
4 5 0
2 1 1
7 3 1
7 6 0
6 5 1
9 6 1
9 8 0
4 10 1
10 8 1
5 11 1
11 9 1
11 10 0
0 12 1
12 2 1
8 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n1.graph <==
2 3 0
5 4 0
5 7 1
7 6 0
2 8 1
8 1 1
9 8 0
7 3 1
4 10 1
10 2 1
9 11 1
11 5 1
11 10 0
6 4 1
0 12 1
12 6 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n10.graph <==
3 2 0
4 1 1
5 4 0
7 6 0
5 9 1
9 8 0
6 4 1
0 8 1
7 10 1
10 3 1
8 11 1
11 10 0
9 7 1
11 2 1
3 12 1
12 5 1
2 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n11.graph <==
3 2 0
0 4 1
5 4 0
2 6 1
7 6 0
8 2 1
5 9 1
9 3 1
9 8 0
6 10 1
10 1 1
11 10 0
3 7 1
11 5 1
7 12 1
12 11 1
4 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n2.graph <==
2 3 0
0 4 1
5 3 1
5 4 0
3 6 1
6 7 0
2 8 1
8 1 1
6 9 1
9 5 1
9 8 0
4 10 1
10 2 1
10 11 0
7 12 1
12 7 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n3.graph <==
3 2 0
5 4 0
6 7 0
4 6 1
2 1 1
3 4 1
5 8 1
8 9 0
8 2 1
6 10 1
10 3 1
0 11 1
11 5 1
11 10 0
7 12 1
12 7 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n4.graph <==
2 3 0
4 3 1
5 4 0
6 4 1
7 6 0
9 5 1
9 8 0
0 8 1
3 10 1
10 6 1
7 11 1
11 2 1
11 10 0
2 9 1
5 12 1
12 7 1
8 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n5.graph <==
2 1 1
3 2 0
3 4 1
5 4 0
6 3 1
7 6 0
8 6 1
9 7 1
9 8 0
5 11 1
11 9 1
11 10 0
7 5 1
10 8 1
0 12 1
12 2 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n6.graph <==
0 2 1
3 2 0
5 4 0
4 7 1
7 1 1
7 6 0
5 3 1
6 8 1
8 9 0
3 6 1
9 10 1
10 9 1
10 11 0
8 5 1
2 12 1
12 4 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n7.graph <==
2 3 0
2 1 1
4 5 0
6 5 1
6 7 0
5 6 1
4 9 1
9 3 1
9 8 0
8 10 1
10 2 1
7 11 1
11 7 1
11 10 0
3 12 1
12 4 1
0 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n8.graph <==
3 2 0
4 3 1
4 5 0
7 6 0
2 1 1
0 8 1
8 2 1
9 7 1
9 8 0
6 10 1
10 5 1
3 11 1
11 9 1
11 10 0
5 12 1
12 6 1
7 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g6_n9.graph <==
3 2 0
5 4 0
4 3 1
0 4 1
6 1 1
5 7 1
7 6 0
7 2 1
2 8 1
9 6 1
9 8 0
3 10 1
11 5 1
11 10 0
8 12 1
12 11 1
10 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g7_n0.graph <==
2 1 1
3 2 0
5 4 0
6 7 0
0 8 1
8 2 1
6 9 1
9 8 0
9 4 1
7 10 1
10 7 1
4 11 1
11 3 1
11 10 0
3 12 1
12 6 1
5 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g7_n1.graph <==
3 2 0
0 2 1
4 5 0
4 6 1
7 6 0
7 5 1
5 9 1
9 8 0
2 10 1
10 1 1
6 11 1
11 8 1
11 10 0
3 4 1
8 12 1
12 3 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g7_n2.graph <==
3 2 0
4 1 1
5 3 1
5 4 0
0 6 1
7 6 0
7 5 1
8 4 1
8 9 0
3 10 1
10 7 1
2 11 1
11 8 1
11 10 0
6 12 1
12 2 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g7_n3.graph <==
3 2 0
4 2 1
5 4 0
0 6 1
6 4 1
7 6 0
9 8 0
9 7 1
2 8 1
3 5 1
5 10 1
10 9 1
8 11 1
11 10 0
7 12 1
12 3 1
11 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g7_n4.graph <==
2 3 0
2 5 1
5 4 0
7 6 0
0 4 1
8 6 1
5 9 1
9 7 1
9 8 0
4 10 1
10 1 1
11 10 0
7 11 1
6 3 1
3 12 1
12 8 1
11 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g7_n5.graph <==
3 2 0
5 4 0
7 4 1
7 6 0
5 6 1
3 7 1
0 3 1
4 8 1
9 2 1
9 8 0
8 1 1
2 10 1
10 5 1
10 11 0
6 12 1
12 9 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g7_n6.graph <==
3 2 0
2 4 1
5 4 0
6 1 1
7 2 1
7 6 0
4 8 1
9 6 1
9 8 0
5 9 1
0 10 1
10 5 1
11 7 1
11 10 0
3 12 1
12 3 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g7_n7.graph <==
3 2 0
2 5 1
5 2 1
5 4 0
3 6 1
6 7 0
0 8 1
8 3 1
9 8 0
10 1 1
11 9 1
11 10 0
4 10 1
7 11 1
6 12 1
12 4 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g7_n8.graph <==
3 2 0
0 4 1
5 4 0
7 6 0
6 8 1
8 3 1
9 8 0
3 5 1
4 7 1
7 9 1
9 10 1
11 10 0
5 11 1
2 1 1
10 12 1
12 2 1
11 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g8_n0.graph <==
3 2 0
4 2 1
5 3 1
5 4 0
7 1 1
7 6 0
0 8 1
6 9 1
9 5 1
9 8 0
3 6 1
8 10 1
10 4 1
10 11 0
2 12 1
12 7 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g8_n1.graph <==
3 2 0
5 1 1
5 4 0
6 7 0
6 2 1
8 7 1
8 9 0
3 10 1
10 4 1
11 9 1
11 10 0
2 6 1
9 11 1
4 3 1
0 12 1
12 5 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g8_n2.graph <==
2 3 0
4 1 1
5 4 0
2 5 1
3 6 1
6 3 1
6 7 0
8 7 1
8 9 0
9 10 1
10 9 1
5 11 1
11 2 1
11 10 0
0 12 1
12 4 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g8_n3.graph <==
0 3 1
3 2 0
5 4 0
6 2 1
6 7 0
7 9 1
9 7 1
9 8 0
3 10 1
10 5 1
4 11 1
11 10 0
11 6 1
8 4 1
5 12 1
12 1 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g8_n4.graph <==
3 2 0
2 1 1
4 5 0
3 6 1
5 7 1
7 6 0
0 8 1
8 2 1
9 8 0
4 3 1
10 5 1
9 11 1
11 4 1
11 10 0
6 12 1
12 9 1
7 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g8_n5.graph <==
3 2 0
0 2 1
5 4 0
4 1 1
7 6 0
2 6 1
8 5 1
8 9 0
5 3 1
6 10 1
10 4 1
11 8 1
11 10 0
7 11 1
3 12 1
12 7 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g8_n6.graph <==
2 1 1
3 2 0
3 4 1
4 5 0
7 6 0
6 8 1
8 5 1
4 9 1
9 8 0
5 10 1
10 6 1
11 3 1
11 10 0
7 11 1
0 12 1
12 2 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g8_n7.graph <==
3 2 0
4 5 0
6 1 1
7 6 0
5 8 1
8 7 1
9 8 0
2 6 1
10 3 1
9 11 1
11 4 1
11 10 0
0 9 1
3 10 1
7 12 1
12 5 1
4 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g9_n0.graph <==
0 3 1
3 2 0
3 4 1
5 4 0
5 6 1
6 5 1
6 7 0
8 7 1
2 9 1
9 8 0
9 2 1
7 10 1
10 8 1
10 11 0
4 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g9_n1.graph <==
3 2 0
5 4 0
7 2 1
7 6 0
4 9 1
9 7 1
9 8 0
5 8 1
2 4 1
6 3 1
3 10 1
10 5 1
10 11 0
8 1 1
0 12 1
12 6 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g9_n2.graph <==
3 2 0
4 3 1
4 5 0
0 2 1
3 4 1
7 6 0
7 5 1
5 8 1
8 7 1
8 9 0
10 1 1
9 11 1
11 9 1
11 10 0
2 12 1
12 10 1
6 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g9_n3.graph <==
3 2 0
0 4 1
5 4 0
6 7 0
5 6 1
2 8 1
8 1 1
6 9 1
9 3 1
9 8 0
4 10 1
10 2 1
11 5 1
11 10 0
7 12 1
12 7 1
3 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g9_n4.graph <==
3 2 0
0 2 1
5 4 0
6 7 0
8 3 1
2 9 1
9 6 1
9 8 0
4 10 1
10 1 1
7 11 1
11 7 1
11 10 0
3 5 1
6 12 1
12 4 1
5 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g9_n5.graph <==
0 2 1
3 2 0
5 4 0
3 6 1
6 5 1
7 6 0
2 7 1
4 8 1
5 9 1
9 3 1
9 8 0
10 4 1
10 11 0
7 10 1
8 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g9_n6.graph <==
3 2 0
0 3 1
5 4 0
3 6 1
6 4 1
7 6 0
7 8 1
8 9 0
10 2 1
11 9 1
11 10 0
8 5 1
9 11 1
2 7 1
4 12 1
12 1 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/Subclasses/o6_g9_n7.graph <==
3 2 0
0 4 1
3 5 1
5 3 1
5 4 0
4 6 1
6 7 0
8 1 1
9 8 0
2 10 1
10 8 1
9 11 1
11 10 0
7 9 1
6 12 1
12 2 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g0_n0.graph <==
3 2 0
5 4 0
2 6 1
7 6 0
6 5 1
3 7 1
0 8 1
8 3 1
5 9 1
9 8 0
4 10 1
10 1 1
11 2 1
11 10 0
7 12 1
12 4 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g0_n1.graph <==
3 2 0
5 4 0
4 6 1
6 2 1
7 3 1
7 6 0
8 4 1
9 7 1
9 8 0
2 10 1
10 1 1
5 11 1
11 9 1
11 10 0
0 12 1
12 8 1
3 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g0_n2.graph <==
3 2 0
5 4 0
2 4 1
6 1 1
7 6 0
0 2 1
8 3 1
8 9 0
7 8 1
5 7 1
3 10 1
4 11 1
11 6 1
11 10 0
9 12 1
12 9 1
10 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g0_n3.graph <==
3 2 0
5 4 0
0 6 1
7 5 1
7 6 0
2 8 1
9 8 0
9 7 1
6 2 1
5 10 1
10 3 1
8 11 1
11 4 1
11 10 0
4 12 1
12 1 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g0_n4.graph <==
2 3 0
4 2 1
5 4 0
0 4 1
6 7 0
8 1 1
9 3 1
9 8 0
7 10 1
10 7 1
5 11 1
11 9 1
11 10 0
3 6 1
6 12 1
12 5 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g0_n5.graph <==
3 2 0
3 5 1
5 4 0
2 7 1
7 6 0
6 1 1
5 8 1
7 9 1
9 8 0
4 2 1
0 10 1
10 3 1
11 10 0
9 11 1
8 12 1
12 6 1
11 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g10_n0.graph <==
3 2 0
5 4 0
7 2 1
7 6 0
4 9 1
9 7 1
9 8 0
5 8 1
2 4 1
6 3 1
3 10 1
10 5 1
10 11 0
8 1 1
0 12 1
12 6 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g10_n1.graph <==
3 2 0
0 4 1
5 4 0
6 7 0
5 6 1
2 8 1
8 1 1
6 9 1
9 3 1
9 8 0
4 10 1
10 2 1
11 5 1
11 10 0
7 12 1
12 7 1
3 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g10_n2.graph <==
3 2 0
0 2 1
5 4 0
6 7 0
8 3 1
2 9 1
9 6 1
9 8 0
4 10 1
10 1 1
7 11 1
11 7 1
11 10 0
3 5 1
6 12 1
12 4 1
5 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g10_n3.graph <==
0 2 1
3 2 0
5 4 0
3 6 1
6 5 1
7 6 0
2 7 1
4 8 1
5 9 1
9 3 1
9 8 0
10 4 1
10 11 0
7 10 1
8 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g10_n4.graph <==
3 2 0
0 3 1
5 4 0
3 6 1
6 4 1
7 6 0
7 8 1
8 9 0
10 2 1
11 9 1
11 10 0
8 5 1
9 11 1
2 7 1
4 12 1
12 1 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g10_n5.graph <==
3 2 0
0 4 1
3 5 1
5 3 1
5 4 0
4 6 1
6 7 0
8 1 1
9 8 0
2 10 1
10 8 1
9 11 1
11 10 0
7 9 1
6 12 1
12 2 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n0.graph <==
2 3 0
4 2 1
3 5 1
5 4 0
6 1 1
7 4 1
7 6 0
8 9 0
8 6 1
0 8 1
10 3 1
9 11 1
11 9 1
11 10 0
2 12 1
12 7 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n1.graph <==
3 2 0
0 2 1
4 3 1
4 5 0
6 7 0
6 8 1
8 5 1
9 8 0
9 7 1
5 10 1
10 6 1
11 9 1
11 10 0
3 4 1
2 12 1
12 1 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n10.graph <==
2 3 0
2 1 1
3 4 1
4 5 0
7 6 0
8 9 0
6 3 1
7 5 1
0 10 1
10 2 1
11 9 1
11 10 0
9 11 1
5 8 1
4 12 1
12 6 1
8 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n11.graph <==
2 3 0
4 5 0
5 7 1
7 6 0
6 1 1
7 5 1
3 8 1
0 9 1
9 6 1
9 8 0
2 10 1
8 11 1
11 10 0
10 4 1
4 12 1
12 2 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n12.graph <==
3 2 0
4 5 0
6 3 1
7 6 0
8 1 1
2 9 1
9 8 0
9 2 1
7 10 1
10 5 1
0 11 1
11 8 1
11 10 0
4 6 1
3 12 1
12 4 1
5 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n13.graph <==
3 2 0
0 5 1
5 4 0
6 2 1
7 6 0
8 1 1
9 8 0
4 3 1
3 10 1
10 7 1
2 11 1
11 10 0
9 4 1
5 6 1
7 12 1
12 9 1
11 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n14.graph <==
3 2 0
2 1 1
4 2 1
5 4 0
7 5 1
7 6 0
8 3 1
9 4 1
9 8 0
0 10 1
10 6 1
11 7 1
11 10 0
3 11 1
5 12 1
12 8 1
6 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n15.graph <==
3 2 0
5 3 1
5 4 0
0 6 1
7 6 0
6 8 1
8 4 1
9 8 0
9 5 1
4 10 1
10 2 1
11 9 1
11 10 0
7 11 1
2 12 1
12 1 1
3 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n16.graph <==
3 2 0
0 4 1
5 4 0
2 6 1
7 6 0
6 9 1
9 1 1
9 8 0
4 2 1
7 8 1
8 5 1
3 10 1
10 7 1
10 11 0
5 12 1
12 3 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n17.graph <==
3 2 0
0 2 1
4 5 0
6 3 1
7 1 1
7 6 0
2 8 1
5 9 1
9 5 1
9 8 0
10 6 1
11 7 1
11 10 0
4 11 1
8 12 1
12 4 1
3 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n18.graph <==
3 2 0
0 2 1
2 4 1
5 4 0
6 7 0
3 5 1
8 1 1
9 3 1
9 8 0
7 11 1
11 7 1
11 10 0
6 9 1
5 10 1
10 12 1
12 6 1
4 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n19.graph <==
3 2 0
5 4 0
4 6 1
2 7 1
7 6 0
0 8 1
8 4 1
9 8 0
6 3 1
10 1 1
9 11 1
11 2 1
11 10 0
5 9 1
7 12 1
12 5 1
3 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n2.graph <==
3 2 0
3 4 1
5 4 0
0 6 1
6 3 1
2 7 1
7 6 0
8 5 1
8 9 0
9 11 1
11 9 1
11 10 0
10 2 1
5 10 1
4 12 1
12 1 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n20.graph <==
3 2 0
5 4 0
4 6 1
3 7 1
7 6 0
2 4 1
5 3 1
9 8 0
9 5 1
0 10 1
10 2 1
11 10 0
7 11 1
6 8 1
8 12 1
12 1 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n21.graph <==
2 1 1
3 2 0
5 4 0
6 3 1
0 7 1
7 6 0
5 2 1
8 5 1
8 9 0
3 4 1
7 10 1
9 11 1
11 9 1
11 10 0
4 12 1
12 6 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n22.graph <==
3 2 0
0 4 1
5 4 0
6 2 1
7 6 0
2 8 1
8 1 1
9 8 0
9 11 1
11 3 1
11 10 0
5 9 1
3 7 1
10 6 1
7 12 1
12 5 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n23.graph <==
2 1 1
3 2 0
5 4 0
0 6 1
6 4 1
5 7 1
7 3 1
7 6 0
3 8 1
8 5 1
9 8 0
4 10 1
10 9 1
10 11 0
9 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n3.graph <==
3 2 0
4 5 0
6 5 1
7 6 0
7 4 1
3 7 1
0 2 1
4 8 1
8 3 1
9 8 0
9 6 1
5 10 1
10 9 1
10 11 0
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n4.graph <==
3 2 0
4 5 0
7 6 0
3 8 1
8 4 1
6 9 1
9 2 1
9 8 0
4 7 1
2 1 1
5 10 1
10 5 1
7 11 1
11 10 0
0 12 1
12 6 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n5.graph <==
3 2 0
5 4 0
0 4 1
3 5 1
5 6 1
7 6 0
9 8 0
7 2 1
8 7 1
6 10 1
10 3 1
2 11 1
11 8 1
11 10 0
4 12 1
12 1 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n6.graph <==
2 3 0
4 1 1
5 4 0
7 6 0
7 5 1
3 7 1
2 8 1
8 6 1
8 9 0
6 10 1
10 4 1
9 11 1
11 9 1
11 10 0
0 12 1
12 2 1
5 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n7.graph <==
3 2 0
0 3 1
4 5 0
3 6 1
6 1 1
7 5 1
7 6 0
8 4 1
9 7 1
9 8 0
2 10 1
10 2 1
11 10 0
11 8 1
4 12 1
12 11 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n8.graph <==
3 2 0
5 4 0
5 2 1
7 1 1
7 6 0
8 6 1
4 9 1
9 8 0
0 10 1
10 4 1
11 5 1
11 10 0
9 3 1
6 11 1
3 12 1
12 7 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g11_n9.graph <==
3 2 0
5 4 0
7 4 1
7 6 0
8 5 1
9 3 1
9 8 0
6 1 1
5 6 1
4 11 1
11 9 1
11 10 0
2 8 1
10 2 1
0 12 1
12 10 1
3 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n0.graph <==
0 2 1
3 2 0
5 4 0
2 6 1
6 7 0
6 4 1
8 5 1
8 9 0
7 10 1
10 7 1
9 11 1
11 9 1
11 10 0
3 8 1
5 12 1
12 3 1
4 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n1.graph <==
2 1 1
3 2 0
4 5 0
6 5 1
7 6 0
3 4 1
8 9 0
5 8 1
0 10 1
10 2 1
9 11 1
11 9 1
11 10 0
4 7 1
8 12 1
12 6 1
7 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n10.graph <==
3 2 0
0 2 1
4 5 0
7 6 0
3 4 1
2 8 1
8 1 1
9 8 0
9 10 1
10 7 1
5 11 1
11 6 1
11 10 0
4 3 1
6 12 1
12 5 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n11.graph <==
3 2 0
4 1 1
5 4 0
0 6 1
7 6 0
5 7 1
8 3 1
9 4 1
9 8 0
2 9 1
3 11 1
11 10 0
10 2 1
11 5 1
6 12 1
12 10 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n2.graph <==
0 2 1
3 2 0
4 5 0
5 6 1
6 5 1
6 7 0
4 3 1
2 8 1
7 9 1
9 7 1
9 8 0
3 10 1
11 1 1
11 10 0
10 12 1
12 4 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n3.graph <==
3 1 1
3 2 0
4 5 0
4 2 1
6 7 0
2 4 1
6 5 1
0 8 1
8 3 1
9 8 0
9 7 1
10 6 1
7 11 1
11 10 0
5 12 1
12 10 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n4.graph <==
3 2 0
5 4 0
6 7 0
6 2 1
4 1 1
8 6 1
9 8 0
10 8 1
11 10 0
9 7 1
5 3 1
11 9 1
2 10 1
3 5 1
0 12 1
12 4 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n5.graph <==
2 3 0
5 4 0
6 3 1
6 7 0
3 6 1
5 2 1
0 8 1
8 4 1
9 5 1
9 8 0
4 10 1
11 7 1
11 10 0
7 11 1
2 12 1
12 9 1
10 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n6.graph <==
2 3 0
5 4 0
6 4 1
7 5 1
7 6 0
2 6 1
4 8 1
5 9 1
9 3 1
9 8 0
0 10 1
10 2 1
3 11 1
11 10 0
8 12 1
12 1 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n7.graph <==
3 2 0
4 1 1
5 4 0
6 4 1
7 5 1
7 6 0
9 8 0
0 8 1
5 9 1
9 10 1
10 3 1
11 6 1
11 10 0
2 11 1
3 12 1
12 7 1
8 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n8.graph <==
0 2 1
3 2 0
5 4 0
7 6 0
8 1 1
3 9 1
9 5 1
9 8 0
4 8 1
6 10 1
10 3 1
7 11 1
11 4 1
11 10 0
2 12 1
12 7 1
5 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g12_n9.graph <==
3 2 0
4 5 0
2 6 1
6 1 1
7 5 1
7 6 0
0 8 1
9 7 1
9 8 0
10 3 1
11 4 1
11 10 0
3 10 1
4 11 1
8 12 1
12 2 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n0.graph <==
3 2 0
5 4 0
7 5 1
7 6 0
4 8 1
3 9 1
9 7 1
9 8 0
5 1 1
8 2 1
10 3 1
11 10 0
11 4 1
2 6 1
0 12 1
12 10 1
6 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n1.graph <==
2 3 0
5 4 0
2 1 1
6 2 1
4 7 1
7 6 0
3 8 1
5 9 1
9 8 0
9 6 1
7 4 1
0 10 1
8 11 1
11 10 0
10 12 1
12 5 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n10.graph <==
3 2 0
4 2 1
4 5 0
2 6 1
3 7 1
7 6 0
6 8 1
9 3 1
9 8 0
5 10 1
10 5 1
8 11 1
11 1 1
11 10 0
0 12 1
12 4 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n11.graph <==
3 2 0
4 1 1
5 4 0
3 5 1
6 3 1
2 7 1
7 6 0
8 2 1
5 9 1
9 6 1
9 8 0
10 4 1
10 11 0
7 10 1
0 12 1
12 8 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n2.graph <==
2 1 1
3 2 0
4 2 1
4 5 0
0 6 1
5 7 1
7 6 0
8 3 1
9 8 0
6 9 1
10 4 1
11 8 1
11 10 0
7 5 1
3 12 1
12 11 1
9 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n3.graph <==
3 2 0
5 4 0
4 6 1
7 6 0
5 8 1
8 2 1
9 4 1
9 8 0
0 3 1
3 10 1
10 9 1
11 5 1
11 10 0
2 7 1
6 12 1
12 1 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n4.graph <==
3 2 0
5 4 0
0 6 1
6 2 1
7 5 1
7 6 0
2 8 1
5 9 1
9 8 0
8 10 1
9 11 1
11 10 0
3 7 1
10 4 1
4 12 1
12 1 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n5.graph <==
3 2 0
5 4 0
7 6 0
3 1 1
0 4 1
6 5 1
7 8 1
8 9 0
2 6 1
4 10 1
10 7 1
9 11 1
11 9 1
11 10 0
5 12 1
12 2 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n6.graph <==
3 2 0
3 4 1
5 4 0
2 7 1
7 6 0
4 8 1
5 9 1
9 8 0
9 2 1
0 10 1
10 3 1
11 10 0
11 5 1
6 1 1
8 12 1
12 6 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n7.graph <==
3 2 0
5 4 0
5 6 1
6 7 0
7 8 1
8 7 1
2 9 1
9 8 0
9 5 1
3 10 1
10 4 1
0 11 1
11 2 1
11 10 0
6 12 1
12 1 1
4 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n8.graph <==
3 2 0
0 4 1
5 4 0
7 6 0
3 5 1
7 3 1
8 7 1
6 9 1
9 2 1
9 8 0
10 6 1
10 11 0
5 8 1
4 10 1
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g13_n9.graph <==
3 2 0
3 5 1
5 4 0
7 6 0
4 2 1
0 7 1
8 4 1
8 9 0
5 6 1
2 1 1
7 10 1
9 11 1
11 9 1
11 10 0
6 12 1
12 3 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n0.graph <==
3 2 0
4 5 0
4 3 1
0 2 1
3 7 1
7 6 0
5 8 1
8 5 1
8 9 0
2 10 1
10 6 1
7 11 1
11 4 1
11 10 0
6 12 1
12 1 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n1.graph <==
3 2 0
5 2 1
5 4 0
4 6 1
2 7 1
7 6 0
3 4 1
7 1 1
6 8 1
8 3 1
8 9 0
9 10 1
10 9 1
10 11 0
0 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n10.graph <==
3 2 0
5 4 0
4 6 1
3 7 1
7 6 0
7 5 1
0 2 1
6 8 1
8 1 1
9 8 0
5 9 1
2 10 1
11 3 1
11 10 0
10 12 1
12 4 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n11.graph <==
2 3 0
5 3 1
5 4 0
6 1 1
3 7 1
7 6 0
0 8 1
8 4 1
9 8 0
4 2 1
10 6 1
11 9 1
11 10 0
9 5 1
2 12 1
12 10 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n2.graph <==
3 2 0
4 5 0
0 6 1
4 7 1
7 6 0
6 2 1
8 1 1
9 4 1
9 8 0
5 10 1
7 11 1
11 10 0
11 3 1
10 5 1
2 12 1
12 8 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n3.graph <==
3 1 1
3 2 0
4 5 0
0 4 1
6 3 1
7 6 0
8 2 1
8 9 0
5 10 1
10 5 1
9 11 1
11 9 1
11 10 0
7 8 1
4 12 1
12 6 1
2 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n4.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
5 8 1
8 3 1
2 9 1
9 1 1
9 8 0
10 2 1
3 11 1
11 7 1
11 10 0
6 4 1
7 12 1
12 5 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n5.graph <==
3 2 0
0 2 1
5 4 0
6 7 0
4 6 1
9 8 0
6 4 1
10 8 1
5 11 1
11 9 1
11 10 0
3 5 1
2 10 1
9 3 1
8 12 1
12 1 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n6.graph <==
2 3 0
0 2 1
4 5 0
7 6 0
7 4 1
2 6 1
6 8 1
9 7 1
9 8 0
10 9 1
8 11 1
11 1 1
11 10 0
4 3 1
5 12 1
12 5 1
3 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n7.graph <==
3 2 0
4 5 0
2 6 1
3 7 1
7 6 0
5 8 1
8 5 1
7 9 1
9 8 0
0 10 1
11 3 1
11 10 0
4 11 1
10 2 1
6 12 1
12 1 1
9 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n8.graph <==
2 3 0
5 4 0
6 2 1
7 6 0
2 1 1
5 8 1
8 5 1
3 9 1
9 7 1
9 8 0
10 6 1
7 11 1
11 10 0
4 3 1
0 12 1
12 10 1
11 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g14_n9.graph <==
3 2 0
5 4 0
2 4 1
6 1 1
7 6 0
0 8 1
3 9 1
9 8 0
9 5 1
5 10 1
10 7 1
4 11 1
11 6 1
11 10 0
7 12 1
12 3 1
8 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n0.graph <==
2 1 1
3 2 0
5 4 0
6 7 0
3 4 1
6 2 1
9 8 0
0 10 1
10 5 1
11 9 1
11 10 0
4 3 1
5 8 1
9 7 1
8 12 1
12 6 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n1.graph <==
3 2 0
4 2 1
5 1 1
5 4 0
0 6 1
7 6 0
9 5 1
9 8 0
2 7 1
8 10 1
10 4 1
3 11 1
11 10 0
6 3 1
7 12 1
12 8 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n10.graph <==
3 2 0
4 3 1
5 4 0
6 5 1
7 6 0
3 7 1
2 8 1
9 8 0
7 9 1
10 4 1
5 11 1
11 2 1
11 10 0
0 6 1
8 12 1
12 1 1
9 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n11.graph <==
2 3 0
4 5 0
4 7 1
7 6 0
0 2 1
2 4 1
8 6 1
9 1 1
9 8 0
10 9 1
3 11 1
11 3 1
11 10 0
6 5 1
5 12 1
12 8 1
7 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n2.graph <==
3 2 0
2 1 1
5 3 1
5 4 0
6 7 0
7 9 1
9 7 1
9 8 0
0 10 1
10 4 1
8 11 1
11 5 1
11 10 0
3 6 1
4 12 1
12 2 1
6 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n3.graph <==
3 2 0
4 1 1
5 4 0
5 3 1
2 6 1
6 7 0
6 4 1
0 8 1
7 9 1
9 7 1
9 8 0
3 10 1
8 11 1
11 10 0
10 12 1
12 5 1
11 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n4.graph <==
3 2 0
0 2 1
5 4 0
6 5 1
6 7 0
8 1 1
9 6 1
9 8 0
2 4 1
4 10 1
10 8 1
3 11 1
11 9 1
11 10 0
5 12 1
12 3 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n5.graph <==
3 2 0
5 4 0
0 2 1
7 1 1
7 6 0
3 4 1
6 8 1
8 3 1
9 7 1
9 8 0
5 10 1
10 5 1
11 6 1
11 10 0
4 12 1
12 11 1
2 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n6.graph <==
3 2 0
5 4 0
3 4 1
2 6 1
6 1 1
7 6 0
9 7 1
9 8 0
8 10 1
10 2 1
4 11 1
11 10 0
7 3 1
0 5 1
5 12 1
12 8 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n7.graph <==
2 1 1
3 2 0
4 5 0
3 7 1
7 6 0
0 8 1
8 6 1
7 9 1
9 4 1
9 8 0
10 3 1
11 10 0
5 11 1
11 5 1
6 12 1
12 2 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n8.graph <==
3 2 0
0 4 1
5 4 0
2 6 1
7 6 0
3 7 1
4 8 1
8 9 0
5 3 1
6 10 1
10 1 1
9 11 1
11 9 1
11 10 0
7 12 1
12 5 1
8 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g15_n9.graph <==
3 2 0
5 4 0
0 6 1
5 7 1
7 6 0
4 8 1
9 5 1
9 8 0
2 4 1
8 10 1
10 1 1
11 10 0
3 9 1
11 3 1
6 12 1
12 2 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g16_n0.graph <==
3 2 0
4 5 0
3 6 1
6 4 1
6 7 0
0 2 1
5 8 1
8 5 1
9 8 0
9 10 1
10 3 1
7 11 1
11 7 1
11 10 0
2 12 1
12 1 1
4 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g16_n1.graph <==
3 2 0
5 3 1
5 4 0
4 7 1
7 6 0
3 8 1
9 2 1
9 8 0
6 5 1
7 9 1
0 10 1
10 4 1
11 6 1
11 10 0
2 12 1
12 1 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g16_n2.graph <==
3 2 0
0 4 1
4 3 1
5 4 0
6 1 1
5 7 1
7 6 0
3 8 1
2 9 1
9 5 1
9 8 0
10 2 1
11 6 1
11 10 0
7 12 1
12 10 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g17_n0.graph <==
3 2 0
5 3 1
5 4 0
3 7 1
7 6 0
6 8 1
9 8 0
8 2 1
2 10 1
10 1 1
9 11 1
11 10 0
11 5 1
4 6 1
0 12 1
12 4 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g17_n1.graph <==
3 2 0
5 4 0
0 6 1
5 7 1
7 6 0
2 4 1
4 8 1
7 9 1
9 3 1
9 8 0
3 10 1
8 11 1
11 1 1
11 10 0
6 12 1
12 2 1
10 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g17_n2.graph <==
3 2 0
3 4 1
5 4 0
7 6 0
0 8 1
8 2 1
4 9 1
9 6 1
9 8 0
5 10 1
10 1 1
6 11 1
11 10 0
2 7 1
7 12 1
12 5 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g17_n3.graph <==
3 2 0
5 4 0
0 6 1
2 7 1
7 6 0
3 8 1
8 1 1
4 9 1
9 8 0
5 10 1
9 11 1
11 10 0
11 2 1
6 5 1
7 12 1
12 4 1
10 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g17_n4.graph <==
3 2 0
5 4 0
7 6 0
3 1 1
0 4 1
6 5 1
2 6 1
9 8 0
7 9 1
5 10 1
11 10 0
9 11 1
8 2 1
11 3 1
4 12 1
12 7 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g17_n5.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
5 8 1
6 9 1
9 8 0
2 7 1
3 4 1
4 10 1
10 1 1
8 11 1
11 2 1
11 10 0
7 12 1
12 5 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g18_n0.graph <==
3 2 0
5 4 0
5 3 1
4 6 1
6 1 1
7 6 0
2 8 1
8 9 0
3 10 1
10 7 1
8 11 1
11 4 1
11 10 0
7 5 1
0 12 1
12 2 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g18_n1.graph <==
3 2 0
4 5 0
7 6 0
2 6 1
6 2 1
0 7 1
4 9 1
9 8 0
7 10 1
10 3 1
5 11 1
11 8 1
11 10 0
3 4 1
8 12 1
12 5 1
9 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g18_n2.graph <==
2 3 0
2 1 1
5 4 0
0 6 1
7 6 0
3 4 1
8 7 1
9 8 0
4 8 1
5 11 1
11 2 1
11 10 0
6 9 1
10 3 1
9 12 1
12 5 1
7 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g18_n3.graph <==
2 3 0
4 1 1
3 5 1
5 4 0
7 6 0
0 7 1
5 3 1
7 8 1
9 8 0
6 9 1
10 6 1
8 11 1
11 10 0
11 2 1
9 12 1
12 10 1
2 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g18_n4.graph <==
3 2 0
4 5 0
0 6 1
6 3 1
7 6 0
2 7 1
8 2 1
4 9 1
9 8 0
3 10 1
10 4 1
7 11 1
11 8 1
11 10 0
5 12 1
12 5 1
9 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g18_n5.graph <==
3 2 0
0 2 1
2 4 1
5 4 0
7 6 0
3 5 1
4 8 1
7 9 1
9 3 1
9 8 0
6 10 1
10 1 1
11 7 1
11 10 0
8 12 1
12 6 1
5 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g19_n0.graph <==
2 3 0
2 1 1
5 4 0
5 6 1
6 2 1
7 4 1
7 6 0
8 9 0
3 8 1
4 3 1
10 7 1
9 11 1
11 9 1
11 10 0
0 12 1
12 5 1
8 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g19_n1.graph <==
3 2 0
4 5 0
2 6 1
6 1 1
7 4 1
7 6 0
8 2 1
3 9 1
9 8 0
4 10 1
10 3 1
0 11 1
11 8 1
11 10 0
5 12 1
12 5 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g19_n2.graph <==
3 2 0
3 5 1
5 4 0
2 4 1
0 6 1
7 6 0
5 8 1
8 7 1
8 9 0
6 2 1
4 10 1
10 1 1
11 3 1
11 10 0
9 12 1
12 9 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g19_n3.graph <==
3 2 0
5 4 0
3 6 1
7 6 0
4 3 1
5 1 1
8 5 1
9 8 0
2 7 1
0 10 1
10 2 1
6 11 1
11 9 1
11 10 0
7 12 1
12 8 1
9 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g19_n4.graph <==
3 2 0
0 4 1
4 2 1
5 4 0
2 6 1
3 7 1
7 5 1
7 6 0
8 3 1
8 9 0
6 10 1
10 1 1
11 8 1
11 10 0
9 12 1
12 9 1
5 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g19_n5.graph <==
3 2 0
5 4 0
4 6 1
6 1 1
2 7 1
7 6 0
8 5 1
9 4 1
9 8 0
7 8 1
10 2 1
3 11 1
11 9 1
11 10 0
0 12 1
12 3 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g1_n0.graph <==
3 2 0
4 1 1
5 4 0
2 7 1
7 6 0
5 3 1
8 5 1
7 9 1
9 8 0
0 10 1
10 2 1
3 11 1
11 6 1
11 10 0
6 12 1
12 8 1
9 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g1_n1.graph <==
2 3 0
3 5 1
5 3 1
5 4 0
2 6 1
0 7 1
7 6 0
6 4 1
8 9 0
8 1 1
7 10 1
9 11 1
11 9 1
11 10 0
4 12 1
12 2 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g1_n2.graph <==
3 2 0
5 4 0
0 4 1
4 6 1
5 7 1
7 6 0
8 5 1
6 9 1
9 8 0
2 1 1
10 8 1
11 2 1
11 10 0
7 3 1
3 12 1
12 10 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g1_n3.graph <==
2 3 0
0 2 1
5 4 0
2 6 1
7 6 0
5 7 1
8 1 1
9 8 0
3 5 1
6 4 1
7 11 1
11 9 1
11 10 0
4 10 1
9 12 1
12 3 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g1_n4.graph <==
3 2 0
5 1 1
5 4 0
3 6 1
6 4 1
6 7 0
2 8 1
8 5 1
8 9 0
10 2 1
11 9 1
11 10 0
9 11 1
0 10 1
4 12 1
12 3 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g1_n5.graph <==
3 2 0
5 4 0
6 4 1
7 5 1
7 6 0
2 1 1
4 8 1
3 9 1
9 7 1
9 8 0
5 10 1
11 6 1
11 10 0
0 11 1
8 12 1
12 2 1
10 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g20_n0.graph <==
3 2 0
3 5 1
5 4 0
0 6 1
7 6 0
2 8 1
9 8 0
6 3 1
5 10 1
4 11 1
11 7 1
11 10 0
7 2 1
9 1 1
8 12 1
12 4 1
10 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g20_n1.graph <==
3 2 0
0 4 1
5 4 0
3 5 1
5 3 1
6 7 0
4 8 1
8 9 0
8 6 1
9 10 1
10 9 1
11 2 1
11 10 0
6 11 1
2 12 1
12 1 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g20_n2.graph <==
2 3 0
2 1 1
3 5 1
5 3 1
5 4 0
6 7 0
4 8 1
8 9 0
0 10 1
10 4 1
7 11 1
11 7 1
11 10 0
8 6 1
6 12 1
12 2 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g20_n3.graph <==
3 2 0
4 3 1
5 4 0
6 1 1
7 6 0
2 8 1
8 5 1
3 9 1
9 8 0
10 7 1
9 11 1
11 6 1
11 10 0
7 2 1
5 12 1
12 10 1
0 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g20_n4.graph <==
2 3 0
2 1 1
0 4 1
5 4 0
3 6 1
6 5 1
7 6 0
4 7 1
8 3 1
9 2 1
9 8 0
10 8 1
7 11 1
11 10 0
5 12 1
12 10 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g20_n5.graph <==
3 2 0
5 4 0
7 6 0
0 5 1
6 8 1
8 2 1
9 8 0
3 4 1
7 10 1
10 3 1
2 11 1
11 10 0
11 1 1
9 7 1
5 12 1
12 6 1
4 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g21_n0.graph <==
3 2 0
5 4 0
6 4 1
7 6 0
0 8 1
5 9 1
9 8 0
7 5 1
8 2 1
10 1 1
9 11 1
11 3 1
11 10 0
4 10 1
3 12 1
12 7 1
2 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g21_n1.graph <==
3 2 0
4 5 0
5 6 1
6 5 1
6 7 0
4 3 1
2 1 1
8 9 0
3 8 1
0 10 1
10 2 1
8 11 1
11 4 1
11 10 0
9 12 1
12 9 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g21_n2.graph <==
3 2 0
5 4 0
2 7 1
7 6 0
0 2 1
8 1 1
9 3 1
9 8 0
10 8 1
11 5 1
11 10 0
6 9 1
4 10 1
3 11 1
5 12 1
12 6 1
7 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g22_n0.graph <==
2 3 0
3 5 1
5 4 0
2 7 1
7 6 0
7 4 1
5 8 1
9 8 0
9 2 1
8 10 1
10 3 1
11 10 0
0 6 1
4 11 1
6 12 1
12 1 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g22_n1.graph <==
3 2 0
2 1 1
5 4 0
3 7 1
7 6 0
7 5 1
8 3 1
9 6 1
9 8 0
4 9 1
0 10 1
10 2 1
5 11 1
11 10 0
11 12 1
12 8 1
6 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g22_n2.graph <==
2 3 0
5 4 0
6 1 1
3 7 1
7 6 0
4 9 1
9 8 0
7 5 1
5 10 1
9 11 1
11 2 1
11 10 0
8 3 1
0 4 1
2 12 1
12 6 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g22_n3.graph <==
3 2 0
4 1 1
5 4 0
7 4 1
7 6 0
3 6 1
6 8 1
2 9 1
9 8 0
5 10 1
10 3 1
9 11 1
11 7 1
11 10 0
0 12 1
12 2 1
8 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g22_n4.graph <==
3 2 0
2 4 1
5 4 0
0 6 1
7 6 0
5 7 1
9 8 0
3 9 1
8 10 1
10 1 1
7 11 1
11 3 1
11 10 0
4 8 1
6 12 1
12 2 1
9 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g22_n5.graph <==
3 2 0
4 1 1
5 4 0
6 3 1
7 6 0
7 4 1
0 8 1
5 9 1
9 8 0
2 10 1
11 10 0
9 11 1
10 7 1
3 5 1
8 12 1
12 2 1
11 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g23_n0.graph <==
0 3 1
3 2 0
3 4 1
4 5 0
4 1 1
5 6 1
6 5 1
6 7 0
8 9 0
8 2 1
9 10 1
10 9 1
10 11 0
2 8 1
11 12 1
12 11 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g23_n1.graph <==
3 2 0
5 4 0
6 4 1
5 7 1
7 6 0
2 8 1
8 1 1
9 3 1
9 8 0
0 10 1
10 6 1
7 11 1
11 9 1
11 10 0
3 12 1
12 5 1
4 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g23_n2.graph <==
3 2 0
2 1 1
5 4 0
7 6 0
4 8 1
8 2 1
5 9 1
9 3 1
9 8 0
6 10 1
10 5 1
7 11 1
11 4 1
11 10 0
3 12 1
12 6 1
0 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g24_n0.graph <==
2 3 0
3 4 1
4 3 1
4 5 0
6 7 0
5 6 1
0 8 1
9 8 0
2 1 1
8 2 1
9 10 1
10 7 1
10 11 0
6 5 1
7 12 1
12 9 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g24_n1.graph <==
2 3 0
5 4 0
5 2 1
0 4 1
6 7 0
2 5 1
6 8 1
8 3 1
8 9 0
3 10 1
10 6 1
9 11 1
11 9 1
11 10 0
4 12 1
12 1 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g24_n2.graph <==
3 2 0
0 2 1
3 5 1
5 4 0
6 7 0
6 4 1
4 6 1
7 8 1
8 9 0
9 10 1
10 9 1
11 7 1
11 10 0
5 3 1
2 12 1
12 1 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g24_n3.graph <==
3 2 0
5 2 1
5 4 0
3 6 1
6 4 1
7 5 1
7 6 0
0 8 1
8 3 1
2 9 1
9 8 0
10 1 1
9 11 1
11 10 0
4 12 1
12 10 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g24_n4.graph <==
3 2 0
0 2 1
5 4 0
5 7 1
7 6 0
2 8 1
7 9 1
9 8 0
4 10 1
10 1 1
3 11 1
11 5 1
11 10 0
6 4 1
8 12 1
12 6 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g24_n5.graph <==
3 2 0
5 4 0
7 6 0
5 8 1
8 1 1
4 9 1
9 8 0
2 7 1
6 3 1
3 10 1
10 5 1
7 11 1
11 4 1
11 10 0
0 12 1
12 6 1
9 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g24_n6.graph <==
2 3 0
3 5 1
5 4 0
7 6 0
8 2 1
5 9 1
9 8 0
2 1 1
6 10 1
10 4 1
9 11 1
11 10 0
11 7 1
4 8 1
0 12 1
12 6 1
7 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g24_n7.graph <==
3 2 0
4 1 1
5 4 0
3 5 1
7 6 0
8 6 1
9 8 0
6 10 1
10 2 1
9 11 1
11 7 1
11 10 0
2 4 1
7 3 1
0 12 1
12 8 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g24_n8.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
6 8 1
7 9 1
9 3 1
9 8 0
2 5 1
8 2 1
3 11 1
11 4 1
11 10 0
5 10 1
4 12 1
12 7 1
10 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g25_n0.graph <==
0 2 1
3 2 0
4 5 0
6 7 0
4 1 1
5 9 1
9 5 1
9 8 0
6 10 1
10 8 1
3 11 1
11 10 0
11 3 1
2 6 1
7 12 1
12 7 1
8 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g25_n1.graph <==
3 2 0
5 4 0
7 6 0
7 5 1
4 8 1
3 9 1
9 8 0
2 4 1
8 10 1
10 6 1
9 11 1
11 10 0
5 3 1
0 2 1
6 12 1
12 1 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g25_n2.graph <==
3 2 0
4 1 1
5 4 0
7 5 1
7 6 0
8 2 1
9 7 1
9 8 0
10 3 1
2 11 1
11 10 0
11 6 1
6 4 1
5 10 1
0 12 1
12 8 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g26_n0.graph <==
3 2 0
4 1 1
5 4 0
0 6 1
6 2 1
3 7 1
7 6 0
8 4 1
9 8 0
10 8 1
5 11 1
11 10 0
7 9 1
11 3 1
9 12 1
12 5 1
2 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g26_n1.graph <==
3 2 0
5 4 0
7 3 1
7 6 0
5 7 1
3 8 1
8 5 1
6 9 1
9 1 1
9 8 0
4 2 1
2 10 1
10 6 1
10 11 0
0 12 1
12 4 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g26_n2.graph <==
2 1 1
3 2 0
5 4 0
4 2 1
7 6 0
5 7 1
9 8 0
9 3 1
8 6 1
0 10 1
10 8 1
7 11 1
11 10 0
3 5 1
6 12 1
12 4 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g26_n3.graph <==
3 2 0
4 5 0
2 7 1
7 4 1
7 6 0
4 1 1
3 9 1
9 6 1
9 8 0
5 10 1
10 5 1
8 11 1
11 2 1
11 10 0
0 12 1
12 8 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g26_n4.graph <==
3 2 0
5 4 0
5 3 1
6 4 1
3 7 1
7 6 0
2 8 1
8 6 1
8 9 0
0 10 1
10 2 1
7 11 1
11 5 1
11 10 0
4 12 1
12 1 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g26_n5.graph <==
2 3 0
4 1 1
5 3 1
5 4 0
7 6 0
7 4 1
6 5 1
2 9 1
9 7 1
9 8 0
0 10 1
3 11 1
11 8 1
11 10 0
10 12 1
12 2 1
8 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g26_n6.graph <==
3 2 0
0 2 1
5 4 0
3 4 1
2 7 1
7 6 0
8 1 1
6 9 1
9 8 0
4 3 1
7 10 1
10 5 1
9 11 1
11 10 0
5 12 1
12 8 1
11 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g26_n7.graph <==
3 2 0
5 4 0
6 1 1
7 6 0
7 5 1
3 8 1
9 6 1
9 8 0
2 10 1
10 4 1
8 11 1
11 7 1
11 10 0
4 9 1
5 12 1
12 3 1
0 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n0.graph <==
0 2 1
3 2 0
2 4 1
5 4 0
5 7 1
7 6 0
8 6 1
9 8 0
7 9 1
6 1 1
9 3 1
10 5 1
4 11 1
11 10 0
3 12 1
12 10 1
11 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n1.graph <==
3 2 0
5 4 0
3 5 1
0 6 1
7 2 1
7 6 0
4 9 1
9 7 1
9 8 0
5 8 1
2 4 1
6 10 1
10 3 1
10 11 0
8 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n10.graph <==
3 2 0
2 1 1
5 4 0
3 5 1
6 4 1
5 7 1
7 6 0
8 6 1
7 9 1
9 3 1
9 8 0
4 10 1
10 2 1
10 11 0
0 12 1
12 8 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n11.graph <==
3 2 0
5 4 0
2 6 1
6 4 1
7 6 0
0 8 1
3 9 1
9 5 1
9 8 0
5 7 1
7 3 1
8 10 1
10 2 1
10 11 0
4 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n2.graph <==
3 2 0
0 4 1
5 4 0
4 2 1
5 7 1
7 6 0
3 5 1
2 8 1
9 8 0
8 10 1
7 11 1
11 9 1
11 10 0
10 6 1
9 12 1
12 3 1
6 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n3.graph <==
3 2 0
2 1 1
0 4 1
5 4 0
4 6 1
6 7 0
7 8 1
8 7 1
8 9 0
5 10 1
10 3 1
6 11 1
11 2 1
11 10 0
3 12 1
12 5 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n4.graph <==
3 2 0
2 4 1
4 1 1
5 4 0
3 7 1
7 6 0
9 8 0
5 8 1
0 6 1
7 10 1
10 5 1
6 11 1
11 9 1
11 10 0
9 12 1
12 2 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n5.graph <==
3 2 0
4 5 0
6 7 0
5 6 1
2 8 1
7 9 1
9 8 0
9 7 1
6 5 1
10 3 1
8 11 1
11 1 1
11 10 0
4 10 1
0 12 1
12 2 1
3 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n6.graph <==
3 2 0
3 1 1
4 2 1
4 5 0
5 6 1
6 5 1
6 7 0
8 4 1
0 9 1
9 8 0
7 10 1
10 7 1
9 11 1
11 10 0
11 12 1
12 3 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n7.graph <==
3 2 0
5 4 0
0 7 1
7 6 0
3 6 1
4 1 1
7 8 1
5 9 1
9 8 0
2 10 1
10 4 1
6 11 1
11 5 1
11 10 0
8 12 1
12 2 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n8.graph <==
2 1 1
3 2 0
0 5 1
5 4 0
4 6 1
6 3 1
5 7 1
7 6 0
7 8 1
8 2 1
8 9 0
9 10 1
10 9 1
10 11 0
3 12 1
12 4 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g27_n9.graph <==
2 3 0
0 4 1
5 4 0
4 2 1
7 6 0
2 8 1
8 6 1
3 9 1
9 7 1
9 8 0
5 10 1
6 11 1
11 10 0
10 5 1
7 12 1
12 3 1
11 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g28_n0.graph <==
3 2 0
5 4 0
0 4 1
7 6 0
2 8 1
8 1 1
9 8 0
9 3 1
3 5 1
4 10 1
5 11 1
11 7 1
11 10 0
10 6 1
6 12 1
12 2 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g28_n1.graph <==
3 2 0
0 4 1
5 4 0
4 6 1
6 2 1
6 7 0
8 7 1
8 9 0
3 5 1
5 3 1
7 8 1
9 10 1
10 9 1
10 11 0
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g28_n2.graph <==
3 2 0
4 5 0
0 4 1
4 6 1
6 2 1
6 7 0
5 8 1
8 5 1
8 9 0
3 10 1
10 3 1
9 11 1
11 9 1
11 10 0
2 12 1
12 1 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g28_n3.graph <==
3 2 0
0 4 1
5 4 0
3 5 1
7 6 0
8 1 1
9 8 0
4 10 1
10 2 1
5 11 1
11 9 1
11 10 0
7 3 1
2 6 1
6 12 1
12 8 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g28_n4.graph <==
3 2 0
2 1 1
5 4 0
5 7 1
7 6 0
6 4 1
9 8 0
3 5 1
4 8 1
9 3 1
10 6 1
7 11 1
11 10 0
8 2 1
0 12 1
12 10 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g28_n5.graph <==
3 2 0
5 4 0
0 6 1
2 7 1
7 6 0
4 8 1
8 1 1
5 9 1
9 8 0
6 3 1
10 4 1
11 5 1
11 10 0
9 2 1
7 12 1
12 11 1
3 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g29_n0.graph <==
3 2 0
4 5 0
6 3 1
7 6 0
5 8 1
8 5 1
9 7 1
9 8 0
0 9 1
2 10 1
10 1 1
11 10 0
3 11 1
4 2 1
7 12 1
12 4 1
11 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g29_n1.graph <==
3 2 0
2 4 1
5 4 0
3 6 1
6 7 0
5 8 1
7 9 1
9 7 1
9 8 0
4 10 1
10 1 1
6 11 1
11 5 1
11 10 0
0 12 1
12 2 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g29_n2.graph <==
3 2 0
4 1 1
3 5 1
5 4 0
2 4 1
6 2 1
7 6 0
5 8 1
8 7 1
8 9 0
10 3 1
9 11 1
11 9 1
11 10 0
0 12 1
12 6 1
7 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g29_n3.graph <==
2 3 0
5 3 1
5 4 0
2 6 1
3 7 1
7 6 0
4 8 1
8 1 1
7 9 1
9 5 1
9 8 0
6 10 1
10 4 1
10 11 0
0 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g29_n4.graph <==
3 2 0
4 2 1
5 3 1
5 4 0
3 7 1
7 6 0
0 4 1
8 5 1
9 6 1
9 8 0
2 10 1
10 9 1
10 11 0
7 8 1
6 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g29_n5.graph <==
2 3 0
5 4 0
6 4 1
7 6 0
4 8 1
8 3 1
9 2 1
9 8 0
5 7 1
7 10 1
10 9 1
10 11 0
3 6 1
0 5 1
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n0.graph <==
3 2 0
5 4 0
4 6 1
6 3 1
7 6 0
0 8 1
9 4 1
9 8 0
8 7 1
3 9 1
7 5 1
5 10 1
10 2 1
10 11 0
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n1.graph <==
3 2 0
0 2 1
2 5 1
5 4 0
3 4 1
7 6 0
8 3 1
5 9 1
9 8 0
9 7 1
4 10 1
10 6 1
7 11 1
11 10 0
6 12 1
12 8 1
11 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n10.graph <==
3 2 0
2 4 1
5 3 1
5 4 0
7 5 1
7 6 0
6 8 1
8 2 1
8 9 0
0 10 1
10 6 1
9 11 1
11 9 1
11 10 0
4 12 1
12 1 1
3 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n11.graph <==
3 2 0
5 4 0
4 6 1
7 6 0
0 3 1
5 7 1
3 8 1
7 9 1
9 8 0
10 4 1
2 11 1
11 10 0
8 10 1
11 2 1
6 12 1
12 1 1
9 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n2.graph <==
3 2 0
0 2 1
5 4 0
7 6 0
5 6 1
8 1 1
9 8 0
6 5 1
11 7 1
11 10 0
2 10 1
7 3 1
3 4 1
9 11 1
4 12 1
12 9 1
10 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n3.graph <==
2 1 1
3 2 0
4 5 0
5 7 1
7 6 0
6 9 1
9 3 1
9 8 0
7 5 1
3 10 1
8 11 1
11 2 1
11 10 0
10 4 1
0 12 1
12 8 1
4 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n4.graph <==
2 3 0
5 4 0
4 1 1
3 6 1
6 3 1
7 6 0
0 8 1
9 8 0
2 5 1
5 7 1
8 10 1
9 11 1
11 2 1
11 10 0
10 12 1
12 4 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n5.graph <==
3 2 0
0 2 1
5 4 0
7 6 0
9 8 0
3 9 1
6 4 1
4 6 1
5 10 1
10 3 1
2 11 1
11 8 1
11 10 0
9 7 1
7 12 1
12 5 1
8 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n6.graph <==
3 2 0
5 4 0
4 1 1
0 6 1
7 6 0
2 4 1
5 8 1
8 3 1
9 2 1
9 8 0
3 10 1
10 7 1
6 11 1
11 10 0
7 12 1
12 5 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n7.graph <==
2 1 1
3 2 0
5 3 1
5 4 0
7 6 0
8 4 1
9 8 0
6 8 1
7 9 1
4 10 1
10 2 1
3 11 1
11 7 1
11 10 0
0 12 1
12 6 1
9 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n8.graph <==
3 2 0
3 4 1
5 4 0
6 3 1
7 6 0
8 2 1
4 9 1
9 8 0
10 6 1
5 11 1
11 7 1
11 10 0
2 8 1
9 1 1
7 12 1
12 5 1
0 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g2_n9.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
7 6 0
8 3 1
4 9 1
9 8 0
7 8 1
9 2 1
0 10 1
10 6 1
5 11 1
11 10 0
11 12 1
12 7 1
6 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g30_n0.graph <==
3 2 0
4 5 0
7 6 0
3 4 1
6 8 1
2 9 1
9 2 1
9 8 0
4 6 1
10 5 1
8 11 1
11 1 1
11 10 0
5 10 1
0 12 1
12 3 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g30_n1.graph <==
3 2 0
5 4 0
0 4 1
2 6 1
6 1 1
7 3 1
7 6 0
8 2 1
9 8 0
5 9 1
10 8 1
9 11 1
11 7 1
11 10 0
3 12 1
12 5 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g30_n2.graph <==
3 2 0
0 2 1
5 4 0
7 6 0
2 9 1
9 6 1
9 8 0
8 5 1
4 10 1
10 1 1
5 11 1
11 7 1
11 10 0
3 8 1
6 12 1
12 4 1
7 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n0.graph <==
3 2 0
5 4 0
6 1 1
2 7 1
7 6 0
8 5 1
9 3 1
9 8 0
0 10 1
10 4 1
5 11 1
11 2 1
11 10 0
4 9 1
3 12 1
12 6 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n1.graph <==
3 2 0
4 5 0
6 3 1
7 6 0
7 4 1
5 8 1
8 9 0
4 2 1
8 5 1
0 10 1
10 6 1
2 11 1
11 7 1
11 10 0
3 12 1
12 1 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n10.graph <==
3 2 0
3 4 1
5 4 0
6 3 1
7 2 1
7 6 0
5 8 1
8 9 0
2 10 1
10 5 1
9 11 1
11 9 1
11 10 0
8 1 1
0 12 1
12 7 1
4 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n11.graph <==
3 2 0
0 4 1
5 4 0
7 3 1
7 6 0
3 9 1
9 8 0
6 2 1
2 10 1
10 8 1
11 5 1
11 10 0
5 7 1
4 6 1
8 12 1
12 1 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n2.graph <==
3 2 0
5 4 0
5 3 1
2 6 1
6 4 1
6 7 0
8 2 1
3 9 1
9 8 0
0 10 1
10 8 1
9 11 1
11 5 1
11 10 0
4 12 1
12 1 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n3.graph <==
3 2 0
5 3 1
5 4 0
6 5 1
6 7 0
0 6 1
3 8 1
8 1 1
2 9 1
9 4 1
9 8 0
4 10 1
10 2 1
10 11 0
7 12 1
12 7 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n4.graph <==
2 3 0
5 4 0
5 2 1
4 7 1
7 1 1
7 6 0
3 8 1
8 9 0
0 10 1
9 11 1
11 9 1
11 10 0
8 3 1
6 5 1
2 12 1
12 6 1
10 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n5.graph <==
3 2 0
5 4 0
2 1 1
6 7 0
6 4 1
7 8 1
8 7 1
0 9 1
9 8 0
4 10 1
10 2 1
5 11 1
11 3 1
11 10 0
9 12 1
12 6 1
3 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n6.graph <==
3 2 0
5 4 0
0 5 1
7 6 0
4 6 1
5 9 1
9 7 1
9 8 0
2 10 1
10 1 1
6 11 1
11 3 1
11 10 0
8 4 1
7 12 1
12 2 1
3 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n7.graph <==
3 2 0
2 1 1
3 5 1
5 4 0
7 6 0
0 8 1
5 9 1
9 8 0
7 3 1
6 2 1
8 10 1
10 4 1
9 11 1
11 10 0
4 12 1
12 6 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n8.graph <==
2 3 0
2 1 1
5 4 0
4 6 1
6 2 1
7 6 0
7 8 1
8 5 1
8 9 0
3 10 1
10 3 1
9 11 1
11 9 1
11 10 0
0 12 1
12 4 1
5 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g31_n9.graph <==
3 2 0
0 2 1
5 4 0
6 7 0
6 8 1
9 7 1
9 8 0
5 3 1
3 5 1
8 1 1
7 10 1
11 6 1
11 10 0
4 11 1
2 12 1
12 4 1
10 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g32_n0.graph <==
3 2 0
5 4 0
6 1 1
7 3 1
7 6 0
2 6 1
4 8 1
5 9 1
9 8 0
10 5 1
11 10 0
8 7 1
0 10 1
11 4 1
9 12 1
12 2 1
3 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g32_n1.graph <==
3 2 0
0 2 1
3 4 1
4 5 0
6 5 1
6 7 0
2 8 1
9 7 1
9 8 0
8 10 1
11 9 1
11 10 0
5 6 1
4 3 1
10 12 1
12 1 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g32_n2.graph <==
3 2 0
5 4 0
7 6 0
5 3 1
7 4 1
0 8 1
8 2 1
9 6 1
9 8 0
4 7 1
6 9 1
10 1 1
11 5 1
11 10 0
2 12 1
12 10 1
3 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g32_n3.graph <==
3 2 0
0 4 1
5 4 0
7 6 0
2 1 1
8 7 1
3 9 1
9 8 0
4 10 1
10 8 1
9 11 1
11 5 1
11 10 0
5 6 1
6 12 1
12 3 1
7 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g32_n4.graph <==
2 3 0
5 4 0
7 6 0
0 6 1
4 3 1
5 8 1
8 5 1
9 1 1
9 8 0
3 4 1
10 7 1
6 11 1
11 10 0
7 2 1
11 12 1
12 9 1
2 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g32_n5.graph <==
3 2 0
4 5 0
5 6 1
6 5 1
6 7 0
3 4 1
8 2 1
9 3 1
9 8 0
2 10 1
10 1 1
11 7 1
11 10 0
7 11 1
0 12 1
12 8 1
4 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n0.graph <==
3 2 0
2 1 1
4 5 0
3 6 1
6 7 0
6 8 1
7 9 1
9 7 1
9 8 0
4 3 1
5 10 1
10 5 1
10 11 0
8 4 1
0 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n1.graph <==
3 2 0
2 1 1
5 4 0
3 4 1
4 3 1
6 7 0
6 5 1
8 6 1
7 9 1
9 7 1
9 8 0
5 10 1
10 8 1
10 11 0
0 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n10.graph <==
2 3 0
2 1 1
5 4 0
6 4 1
7 6 0
3 6 1
0 7 1
5 8 1
8 2 1
9 3 1
9 8 0
4 9 1
7 10 1
10 11 0
10 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n11.graph <==
3 2 0
0 2 1
4 5 0
5 7 1
7 5 1
7 6 0
8 4 1
9 8 0
4 6 1
3 10 1
10 8 1
9 11 1
11 1 1
11 10 0
2 12 1
12 9 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n12.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
4 3 1
3 7 1
2 1 1
7 8 1
8 9 0
5 2 1
8 10 1
9 11 1
11 9 1
11 10 0
6 12 1
12 5 1
10 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n13.graph <==
3 2 0
5 4 0
6 7 0
8 7 1
9 8 0
9 6 1
10 4 1
11 5 1
11 10 0
5 2 1
3 1 1
7 8 1
6 3 1
4 9 1
0 12 1
12 10 1
2 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n14.graph <==
0 2 1
3 2 0
5 4 0
6 7 0
3 8 1
8 5 1
2 9 1
9 6 1
9 8 0
4 10 1
10 1 1
5 11 1
11 3 1
11 10 0
6 12 1
12 4 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n15.graph <==
0 2 1
3 2 0
5 4 0
6 4 1
5 7 1
7 3 1
7 6 0
4 8 1
8 1 1
3 9 1
9 5 1
9 8 0
2 10 1
10 11 0
10 12 1
12 6 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n16.graph <==
3 2 0
5 4 0
7 3 1
7 6 0
2 1 1
5 8 1
6 9 1
9 8 0
4 2 1
8 7 1
10 4 1
10 11 0
3 5 1
0 6 1
9 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n17.graph <==
3 2 0
4 1 1
5 4 0
0 6 1
6 2 1
3 7 1
7 6 0
8 9 0
8 10 1
10 4 1
9 11 1
11 9 1
11 10 0
7 5 1
2 12 1
12 8 1
5 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n2.graph <==
3 2 0
4 1 1
5 4 0
6 7 0
5 6 1
7 9 1
9 8 0
9 7 1
6 8 1
3 10 1
10 5 1
0 11 1
11 2 1
11 10 0
2 12 1
12 4 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n3.graph <==
3 2 0
0 2 1
4 5 0
4 6 1
6 3 1
7 5 1
7 6 0
3 8 1
8 4 1
8 9 0
9 10 1
10 9 1
10 11 0
5 7 1
2 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n4.graph <==
3 2 0
2 1 1
3 4 1
5 4 0
6 5 1
6 7 0
4 3 1
9 8 0
5 6 1
10 7 1
11 8 1
11 10 0
9 10 1
8 11 1
0 12 1
12 2 1
7 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n5.graph <==
3 2 0
4 5 0
5 7 1
7 6 0
0 8 1
6 9 1
9 8 0
7 5 1
4 6 1
8 10 1
10 2 1
11 10 0
3 11 1
11 4 1
2 12 1
12 1 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n6.graph <==
3 2 0
0 4 1
5 4 0
5 3 1
3 5 1
6 2 1
7 6 0
7 8 1
8 9 0
8 10 1
11 9 1
11 10 0
2 6 1
9 11 1
4 12 1
12 1 1
10 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n7.graph <==
3 2 0
3 1 1
5 4 0
7 6 0
7 3 1
0 8 1
8 4 1
2 9 1
9 5 1
9 8 0
4 7 1
5 6 1
10 2 1
10 11 0
6 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n8.graph <==
0 2 1
3 2 0
4 5 0
3 4 1
4 3 1
5 6 1
6 7 0
8 9 0
6 8 1
8 10 1
10 5 1
9 11 1
11 9 1
11 10 0
7 12 1
12 7 1
2 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g33_n9.graph <==
3 2 0
0 4 1
4 2 1
5 4 0
7 6 0
3 8 1
8 6 1
7 9 1
9 8 0
5 3 1
11 1 1
11 10 0
10 5 1
9 7 1
6 12 1
12 10 1
2 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g34_n0.graph <==
3 2 0
2 1 1
4 5 0
7 2 1
7 6 0
6 3 1
8 6 1
9 4 1
9 8 0
4 9 1
0 7 1
3 10 1
10 8 1
10 11 0
5 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g34_n1.graph <==
2 3 0
5 4 0
6 1 1
7 6 0
7 8 1
9 8 0
0 9 1
9 6 1
2 7 1
3 10 1
10 5 1
8 11 1
11 4 1
11 10 0
4 12 1
12 2 1
5 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g34_n2.graph <==
3 1 1
3 2 0
4 5 0
5 6 1
6 5 1
6 7 0
8 7 1
8 9 0
7 8 1
4 10 1
10 2 1
9 11 1
11 10 0
11 9 1
0 12 1
12 3 1
2 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g34_n3.graph <==
3 2 0
0 2 1
2 4 1
4 1 1
5 4 0
3 5 1
6 3 1
6 7 0
8 6 1
9 8 0
10 8 1
9 11 1
11 10 0
7 9 1
5 12 1
12 10 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g34_n4.graph <==
3 2 0
0 5 1
5 4 0
5 6 1
6 7 0
2 4 1
7 8 1
8 7 1
8 9 0
3 1 1
4 2 1
10 9 1
10 11 0
9 10 1
6 12 1
12 3 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g34_n5.graph <==
3 2 0
2 1 1
4 5 0
7 6 0
5 8 1
8 7 1
9 6 1
9 8 0
4 9 1
7 10 1
10 5 1
11 4 1
11 10 0
3 11 1
0 12 1
12 2 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g34_n6.graph <==
3 2 0
5 4 0
7 6 0
9 8 0
8 2 1
0 6 1
9 4 1
7 8 1
2 10 1
10 5 1
4 11 1
11 3 1
11 10 0
3 9 1
6 12 1
12 1 1
5 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g34_n7.graph <==
2 3 0
2 1 1
0 4 1
5 3 1
5 4 0
3 5 1
6 7 0
4 8 1
8 6 1
9 7 1
9 8 0
10 2 1
11 9 1
11 10 0
6 12 1
12 10 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g34_n8.graph <==
3 2 0
3 1 1
0 4 1
2 5 1
5 2 1
5 4 0
6 7 0
6 8 1
8 3 1
9 7 1
9 8 0
7 10 1
11 6 1
11 10 0
10 12 1
12 9 1
4 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n0.graph <==
3 2 0
4 5 0
4 6 1
5 7 1
7 5 1
7 6 0
2 4 1
6 8 1
0 9 1
9 3 1
9 8 0
3 10 1
8 11 1
11 10 0
10 12 1
12 1 1
11 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n1.graph <==
3 2 0
4 5 0
3 4 1
6 5 1
7 6 0
5 6 1
0 8 1
7 9 1
9 3 1
9 8 0
8 10 1
10 2 1
10 11 0
4 7 1
11 12 1
12 11 1
2 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n10.graph <==
3 2 0
4 5 0
6 5 1
7 4 1
7 6 0
2 9 1
9 7 1
9 8 0
5 6 1
0 10 1
10 2 1
11 3 1
11 10 0
8 11 1
3 12 1
12 8 1
4 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n11.graph <==
2 1 1
3 2 0
0 5 1
5 4 0
6 7 0
4 8 1
6 9 1
9 8 0
5 10 1
7 11 1
11 7 1
11 10 0
8 3 1
10 6 1
9 12 1
12 2 1
3 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n2.graph <==
3 2 0
0 4 1
5 4 0
5 7 1
7 6 0
2 1 1
4 8 1
8 6 1
9 5 1
9 8 0
6 2 1
3 9 1
10 3 1
10 11 0
7 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n3.graph <==
3 2 0
4 3 1
4 5 0
2 6 1
6 1 1
7 6 0
8 2 1
9 7 1
9 8 0
5 10 1
10 5 1
7 11 1
11 4 1
11 10 0
0 12 1
12 8 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n4.graph <==
2 3 0
2 1 1
4 2 1
5 4 0
6 5 1
6 7 0
8 6 1
7 9 1
9 8 0
9 7 1
3 10 1
10 3 1
11 4 1
11 10 0
5 12 1
12 8 1
0 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n5.graph <==
2 3 0
2 1 1
4 5 0
4 3 1
5 6 1
7 4 1
7 6 0
6 5 1
3 9 1
9 7 1
9 8 0
10 2 1
10 11 0
8 10 1
0 12 1
12 8 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n6.graph <==
3 2 0
0 4 1
5 4 0
4 6 1
7 5 1
7 6 0
2 8 1
8 1 1
9 8 0
9 7 1
3 10 1
11 2 1
11 10 0
10 3 1
5 12 1
12 9 1
6 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n7.graph <==
2 3 0
2 5 1
5 4 0
0 6 1
6 2 1
4 7 1
7 6 0
5 8 1
8 1 1
3 9 1
9 4 1
9 8 0
7 10 1
10 11 0
10 12 1
12 3 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n8.graph <==
3 2 0
0 2 1
5 4 0
6 7 0
4 8 1
8 1 1
9 8 0
5 9 1
9 10 1
10 3 1
6 11 1
11 4 1
11 10 0
3 5 1
7 12 1
12 7 1
2 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g35_n9.graph <==
3 2 0
2 1 1
5 4 0
5 3 1
4 6 1
6 2 1
6 7 0
3 8 1
8 9 0
0 10 1
10 4 1
7 11 1
11 7 1
11 10 0
8 12 1
12 5 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g36_n0.graph <==
0 2 1
3 2 0
4 5 0
6 5 1
7 6 0
3 4 1
8 1 1
4 9 1
9 8 0
10 6 1
7 11 1
11 7 1
11 10 0
2 8 1
9 12 1
12 3 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g36_n1.graph <==
2 3 0
5 4 0
7 4 1
7 6 0
8 5 1
0 9 1
9 8 0
3 10 1
10 3 1
2 11 1
11 6 1
11 10 0
5 2 1
9 7 1
4 12 1
12 1 1
6 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g36_n2.graph <==
2 3 0
4 5 0
0 2 1
7 5 1
7 6 0
5 7 1
4 6 1
6 9 1
9 3 1
9 8 0
3 10 1
8 11 1
11 1 1
11 10 0
2 12 1
12 8 1
10 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g36_n3.graph <==
2 3 0
4 1 1
5 4 0
0 6 1
7 3 1
7 6 0
2 4 1
5 7 1
8 9 0
3 10 1
10 5 1
6 11 1
11 8 1
11 10 0
8 12 1
12 2 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g36_n4.graph <==
2 3 0
4 1 1
5 4 0
5 2 1
6 3 1
6 7 0
0 8 1
2 9 1
9 8 0
8 4 1
3 10 1
9 11 1
11 5 1
11 10 0
7 12 1
12 7 1
10 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g36_n5.graph <==
2 3 0
0 2 1
5 3 1
5 4 0
7 1 1
7 6 0
3 6 1
4 7 1
8 9 0
8 10 1
10 4 1
11 9 1
11 10 0
9 11 1
6 12 1
12 5 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n0.graph <==
2 3 0
0 4 1
5 4 0
7 6 0
6 3 1
2 7 1
5 8 1
8 9 0
7 10 1
10 5 1
9 11 1
11 9 1
11 10 0
3 6 1
4 12 1
12 1 1
8 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n1.graph <==
2 3 0
4 5 0
0 6 1
7 4 1
7 6 0
5 9 1
9 5 1
9 8 0
2 7 1
3 10 1
8 11 1
11 10 0
10 3 1
4 8 1
6 12 1
12 1 1
11 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n10.graph <==
3 2 0
0 2 1
4 1 1
5 4 0
5 3 1
6 4 1
6 7 0
8 5 1
2 9 1
9 8 0
10 8 1
9 11 1
11 10 0
3 10 1
11 12 1
12 6 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n11.graph <==
2 3 0
5 4 0
5 6 1
4 7 1
7 6 0
8 3 1
9 8 0
0 10 1
3 11 1
11 10 0
9 2 1
6 5 1
10 4 1
7 9 1
2 12 1
12 1 1
11 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n2.graph <==
2 3 0
5 4 0
4 2 1
6 4 1
6 7 0
0 8 1
2 9 1
9 8 0
8 5 1
7 10 1
10 7 1
11 6 1
11 10 0
5 1 1
3 12 1
12 3 1
9 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n3.graph <==
3 2 0
3 1 1
5 4 0
0 6 1
6 4 1
7 6 0
2 8 1
8 9 0
4 10 1
10 3 1
5 11 1
11 7 1
11 10 0
7 2 1
8 12 1
12 5 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n4.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
7 6 0
0 8 1
8 4 1
6 9 1
9 3 1
9 8 0
4 7 1
5 6 1
10 2 1
10 11 0
7 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n5.graph <==
3 2 0
0 2 1
3 4 1
4 5 0
6 7 0
2 8 1
8 1 1
4 9 1
9 8 0
10 5 1
11 6 1
11 10 0
5 10 1
9 11 1
6 12 1
12 3 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n6.graph <==
3 2 0
0 3 1
4 5 0
4 2 1
3 6 1
7 6 0
6 9 1
9 8 0
7 8 1
8 10 1
10 4 1
5 11 1
11 5 1
11 10 0
2 12 1
12 7 1
9 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n7.graph <==
3 2 0
4 5 0
3 6 1
6 4 1
5 7 1
7 5 1
7 6 0
8 1 1
4 9 1
9 8 0
10 3 1
2 11 1
11 8 1
11 10 0
0 12 1
12 2 1
9 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n8.graph <==
2 3 0
0 2 1
2 4 1
5 4 0
6 7 0
8 6 1
7 9 1
9 7 1
9 8 0
4 10 1
6 11 1
11 10 0
11 5 1
3 8 1
10 12 1
12 1 1
5 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g37_n9.graph <==
2 3 0
4 1 1
5 4 0
5 7 1
7 6 0
0 6 1
2 4 1
3 8 1
8 5 1
9 2 1
9 8 0
6 10 1
10 11 0
7 3 1
10 12 1
12 9 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g38_n0.graph <==
2 3 0
5 4 0
2 1 1
6 7 0
4 2 1
0 4 1
6 9 1
9 3 1
9 8 0
8 11 1
11 10 0
10 6 1
11 7 1
3 5 1
7 12 1
12 8 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g38_n1.graph <==
2 1 1
3 2 0
5 4 0
5 7 1
7 6 0
3 8 1
8 4 1
7 9 1
9 8 0
0 10 1
10 2 1
6 11 1
11 3 1
11 10 0
4 12 1
12 6 1
9 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g38_n2.graph <==
2 3 0
0 4 1
5 4 0
6 3 1
6 7 0
5 2 1
9 8 0
9 6 1
7 10 1
3 11 1
11 9 1
11 10 0
10 7 1
2 8 1
4 12 1
12 1 1
8 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g38_n3.graph <==
3 2 0
4 5 0
3 1 1
6 4 1
7 5 1
7 6 0
2 8 1
8 6 1
5 9 1
9 8 0
4 10 1
9 11 1
11 7 1
11 10 0
0 12 1
12 3 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g38_n4.graph <==
3 2 0
0 3 1
4 5 0
4 2 1
6 4 1
7 6 0
3 8 1
8 1 1
2 9 1
9 6 1
9 8 0
10 7 1
10 11 0
5 10 1
7 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g38_n5.graph <==
3 2 0
2 1 1
4 5 0
0 6 1
3 7 1
7 6 0
6 2 1
4 8 1
9 8 0
7 4 1
10 3 1
9 11 1
11 5 1
11 10 0
5 12 1
12 9 1
8 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g38_n6.graph <==
3 2 0
5 4 0
2 4 1
0 6 1
6 2 1
7 6 0
8 1 1
7 9 1
9 8 0
5 10 1
10 3 1
10 11 0
4 8 1
9 7 1
3 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g38_n7.graph <==
3 2 0
4 5 0
4 1 1
0 6 1
5 7 1
7 5 1
7 6 0
3 8 1
9 4 1
9 8 0
10 3 1
2 11 1
11 9 1
11 10 0
6 12 1
12 2 1
8 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g38_n8.graph <==
0 2 1
3 2 0
4 3 1
5 1 1
5 4 0
3 4 1
6 7 0
9 7 1
9 8 0
2 10 1
10 8 1
7 11 1
11 10 0
8 6 1
6 12 1
12 5 1
11 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g39_n0.graph <==
3 2 0
0 2 1
5 4 0
6 5 1
3 7 1
7 6 0
9 6 1
9 8 0
7 4 1
4 8 1
2 10 1
10 1 1
11 3 1
11 10 0
8 12 1
12 11 1
5 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g39_n1.graph <==
3 2 0
4 5 0
6 7 0
4 6 1
0 2 1
8 4 1
7 9 1
9 7 1
9 8 0
2 10 1
10 1 1
3 11 1
11 8 1
11 10 0
5 12 1
12 5 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g39_n2.graph <==
2 1 1
3 2 0
4 5 0
0 6 1
4 7 1
7 3 1
7 6 0
5 9 1
9 8 0
3 10 1
10 8 1
9 11 1
11 10 0
6 2 1
8 12 1
12 4 1
11 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g39_n3.graph <==
0 2 1
3 2 0
4 5 0
7 5 1
7 6 0
5 7 1
2 8 1
8 1 1
9 8 0
9 3 1
6 9 1
4 10 1
10 6 1
10 11 0
3 12 1
12 4 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g39_n4.graph <==
3 2 0
5 4 0
0 3 1
5 6 1
6 1 1
7 2 1
7 6 0
9 8 0
4 9 1
9 4 1
3 10 1
10 8 1
10 11 0
2 7 1
8 12 1
12 5 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g39_n5.graph <==
2 3 0
5 4 0
0 4 1
7 6 0
8 5 1
6 9 1
9 3 1
9 8 0
7 2 1
10 7 1
3 11 1
11 6 1
11 10 0
2 8 1
4 12 1
12 1 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g39_n6.graph <==
3 2 0
5 4 0
7 5 1
7 6 0
8 1 1
9 8 0
2 9 1
4 2 1
6 10 1
10 4 1
3 11 1
11 7 1
11 10 0
5 3 1
9 12 1
12 6 1
0 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g39_n7.graph <==
3 2 0
4 5 0
4 1 1
7 6 0
6 4 1
0 8 1
5 9 1
9 5 1
9 8 0
2 10 1
10 6 1
11 7 1
11 10 0
7 3 1
8 12 1
12 2 1
3 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g39_n8.graph <==
3 2 0
4 5 0
4 1 1
6 4 1
7 6 0
8 6 1
7 9 1
9 2 1
9 8 0
2 10 1
10 7 1
3 11 1
11 8 1
11 10 0
5 12 1
12 5 1
0 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g3_n0.graph <==
3 2 0
5 4 0
6 3 1
5 7 1
7 6 0
0 8 1
9 8 0
4 10 1
10 6 1
7 11 1
11 2 1
11 10 0
3 9 1
8 5 1
2 12 1
12 1 1
9 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g3_n1.graph <==
2 3 0
3 4 1
4 5 0
2 7 1
7 6 0
4 8 1
7 9 1
9 8 0
6 1 1
0 10 1
10 6 1
9 11 1
11 2 1
11 10 0
5 12 1
12 5 1
8 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g3_n2.graph <==
3 2 0
0 4 1
5 4 0
7 6 0
9 3 1
9 8 0
3 1 1
2 5 1
5 8 1
7 9 1
10 7 1
8 11 1
11 6 1
11 10 0
6 12 1
12 2 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g40_n0.graph <==
3 2 0
4 1 1
5 4 0
2 6 1
6 7 0
0 8 1
7 9 1
9 7 1
9 8 0
5 3 1
6 4 1
3 5 1
8 10 1
10 11 0
10 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g40_n1.graph <==
3 2 0
2 1 1
4 5 0
5 6 1
6 5 1
7 6 0
0 7 1
8 2 1
8 9 0
4 10 1
10 8 1
9 11 1
11 10 0
11 9 1
3 12 1
12 3 1
7 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g40_n2.graph <==
3 2 0
3 1 1
5 4 0
6 7 0
6 2 1
5 8 1
7 9 1
9 8 0
8 6 1
0 10 1
10 4 1
11 5 1
11 10 0
9 7 1
4 12 1
12 3 1
2 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g40_n3.graph <==
3 2 0
4 5 0
7 6 0
2 8 1
8 1 1
3 9 1
9 7 1
9 8 0
4 10 1
10 3 1
5 11 1
11 5 1
11 10 0
6 2 1
0 12 1
12 6 1
7 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g40_n4.graph <==
3 2 0
4 5 0
5 7 1
7 5 1
7 6 0
2 8 1
8 1 1
9 6 1
9 8 0
6 4 1
4 11 1
11 10 0
10 2 1
3 9 1
0 12 1
12 10 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g40_n5.graph <==
3 2 0
0 4 1
5 4 0
4 6 1
6 2 1
5 7 1
7 6 0
2 8 1
8 1 1
7 9 1
9 3 1
9 8 0
10 5 1
10 11 0
3 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g41_n0.graph <==
3 2 0
2 1 1
3 4 1
4 5 0
5 6 1
6 5 1
6 7 0
0 8 1
7 9 1
9 7 1
9 8 0
4 3 1
10 2 1
10 11 0
8 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g41_n1.graph <==
3 2 0
4 5 0
2 6 1
7 6 0
7 3 1
8 4 1
5 9 1
9 8 0
6 10 1
10 1 1
4 11 1
11 7 1
11 10 0
9 5 1
0 12 1
12 2 1
3 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g41_n2.graph <==
3 2 0
2 4 1
3 5 1
5 4 0
4 7 1
7 1 1
7 6 0
8 2 1
9 3 1
9 8 0
5 6 1
0 8 1
10 9 1
10 11 0
6 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g42_n0.graph <==
3 2 0
5 4 0
4 2 1
3 5 1
6 7 0
8 6 1
7 9 1
9 7 1
9 8 0
2 10 1
10 1 1
5 11 1
11 8 1
11 10 0
0 12 1
12 4 1
6 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g42_n1.graph <==
2 3 0
0 2 1
4 5 0
7 1 1
7 6 0
4 8 1
5 9 1
9 8 0
8 6 1
9 5 1
2 11 1
11 10 0
3 4 1
6 10 1
10 12 1
12 3 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g42_n2.graph <==
3 2 0
4 5 0
7 6 0
8 2 1
9 8 0
6 10 1
10 5 1
0 11 1
11 8 1
11 10 0
7 4 1
9 3 1
4 7 1
3 9 1
2 12 1
12 1 1
5 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g43_n0.graph <==
3 2 0
5 4 0
0 2 1
4 3 1
6 5 1
6 7 0
9 7 1
9 8 0
7 9 1
8 6 1
2 10 1
10 8 1
10 11 0
3 4 1
5 12 1
12 1 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g43_n1.graph <==
3 2 0
5 4 0
6 7 0
6 3 1
7 8 1
8 7 1
9 8 0
3 10 1
10 1 1
5 11 1
11 2 1
11 10 0
4 9 1
9 6 1
0 12 1
12 4 1
2 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g43_n2.graph <==
3 2 0
5 4 0
7 6 0
2 7 1
3 1 1
4 8 1
8 3 1
9 8 0
9 2 1
0 10 1
10 6 1
7 11 1
11 10 0
11 9 1
6 12 1
12 4 1
5 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g44_n0.graph <==
2 1 1
3 2 0
4 5 0
5 7 1
7 6 0
8 4 1
8 9 0
6 10 1
10 8 1
9 11 1
11 10 0
7 5 1
4 3 1
11 9 1
0 12 1
12 2 1
3 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g44_n1.graph <==
2 3 0
4 1 1
5 4 0
7 6 0
3 6 1
8 9 0
6 8 1
8 10 1
10 3 1
9 11 1
11 10 0
11 9 1
7 5 1
2 7 1
5 12 1
12 2 1
0 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g44_n2.graph <==
2 3 0
0 4 1
5 4 0
6 7 0
2 5 1
7 8 1
6 9 1
9 8 0
8 7 1
10 2 1
11 10 0
11 3 1
9 11 1
3 6 1
4 12 1
12 1 1
5 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g44_n3.graph <==
3 2 0
2 1 1
4 3 1
4 5 0
6 4 1
7 6 0
7 8 1
8 9 0
5 7 1
8 10 1
10 5 1
9 11 1
11 9 1
11 10 0
0 12 1
12 2 1
3 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g44_n4.graph <==
2 3 0
2 1 1
4 5 0
7 6 0
0 6 1
8 5 1
9 4 1
9 8 0
7 3 1
6 10 1
10 11 0
3 7 1
10 9 1
5 8 1
4 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g44_n5.graph <==
3 2 0
3 1 1
4 5 0
4 6 1
7 6 0
8 7 1
8 9 0
2 4 1
5 10 1
9 11 1
11 9 1
11 10 0
7 5 1
10 8 1
0 12 1
12 3 1
6 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g44_n6.graph <==
2 3 0
5 4 0
4 1 1
0 6 1
2 7 1
7 5 1
7 6 0
5 8 1
3 9 1
9 8 0
6 4 1
9 3 1
10 2 1
10 11 0
8 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g44_n7.graph <==
2 1 1
3 2 0
0 4 1
5 3 1
5 4 0
6 2 1
6 7 0
3 5 1
4 9 1
9 6 1
9 8 0
7 8 1
10 7 1
10 11 0
8 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g44_n8.graph <==
3 2 0
4 5 0
2 6 1
7 6 0
0 4 1
5 8 1
8 5 1
6 9 1
9 1 1
9 8 0
3 7 1
7 10 1
10 11 0
4 2 1
10 12 1
12 3 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g45_n0.graph <==
3 1 1
3 2 0
4 5 0
7 6 0
0 8 1
9 2 1
9 8 0
4 9 1
5 7 1
6 4 1
7 5 1
10 11 0
10 3 1
2 6 1
8 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g45_n1.graph <==
3 2 0
4 5 0
3 7 1
7 6 0
2 1 1
7 4 1
0 6 1
5 8 1
4 9 1
9 3 1
9 8 0
8 5 1
10 2 1
10 11 0
6 12 1
12 10 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g45_n2.graph <==
3 2 0
4 1 1
5 4 0
6 7 0
3 8 1
9 2 1
9 8 0
8 3 1
2 10 1
10 6 1
0 11 1
11 4 1
11 10 0
5 9 1
6 12 1
12 5 1
7 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g46_n0.graph <==
3 2 0
2 1 1
4 5 0
4 6 1
6 7 0
7 8 1
8 7 1
9 3 1
9 8 0
6 9 1
0 10 1
10 2 1
3 11 1
11 10 0
5 12 1
12 5 1
11 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g46_n1.graph <==
3 2 0
4 5 0
0 2 1
6 7 0
5 8 1
8 5 1
9 8 0
4 6 1
6 10 1
10 3 1
11 7 1
11 10 0
9 4 1
7 11 1
3 12 1
12 9 1
2 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g46_n2.graph <==
3 2 0
0 3 1
4 1 1
2 5 1
5 4 0
3 6 1
6 7 0
5 2 1
8 9 0
8 4 1
10 8 1
9 11 1
11 9 1
11 10 0
7 12 1
12 7 1
6 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g4_n0.graph <==
2 3 0
5 4 0
6 7 0
3 8 1
8 3 1
9 8 0
6 2 1
0 4 1
5 9 1
2 10 1
10 5 1
7 11 1
11 7 1
11 10 0
4 12 1
12 1 1
9 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g4_n1.graph <==
3 2 0
0 2 1
4 5 0
3 4 1
7 6 0
6 3 1
5 8 1
8 5 1
9 8 0
7 10 1
10 7 1
4 11 1
11 10 0
11 9 1
2 12 1
12 1 1
9 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g4_n2.graph <==
3 2 0
5 4 0
0 6 1
7 6 0
6 2 1
5 8 1
8 3 1
9 4 1
9 8 0
10 1 1
11 10 0
11 7 1
4 10 1
7 5 1
3 12 1
12 11 1
2 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g4_n3.graph <==
3 2 0
0 2 1
5 4 0
6 1 1
3 7 1
7 5 1
7 6 0
5 8 1
2 9 1
9 8 0
4 10 1
8 11 1
11 10 0
9 4 1
10 12 1
12 6 1
11 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g4_n4.graph <==
3 2 0
2 4 1
5 4 0
6 1 1
7 6 0
3 5 1
7 3 1
8 6 1
5 9 1
9 8 0
4 10 1
10 8 1
9 11 1
11 10 0
0 12 1
12 2 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g4_n5.graph <==
3 2 0
2 1 1
5 4 0
7 3 1
7 6 0
8 5 1
0 9 1
9 6 1
9 8 0
5 10 1
11 2 1
11 10 0
3 8 1
4 11 1
6 12 1
12 4 1
10 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n0.graph <==
0 3 1
3 2 0
5 1 1
5 4 0
2 4 1
6 7 0
6 8 1
8 2 1
9 5 1
9 8 0
10 6 1
11 9 1
11 10 0
3 11 1
7 12 1
12 7 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n1.graph <==
3 2 0
5 4 0
7 6 0
9 8 0
7 5 1
0 6 1
9 4 1
2 8 1
5 10 1
10 2 1
6 11 1
11 1 1
11 10 0
3 9 1
4 12 1
12 3 1
8 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n10.graph <==
3 2 0
2 1 1
0 4 1
5 4 0
6 7 0
7 9 1
9 7 1
9 8 0
4 10 1
11 3 1
11 10 0
5 6 1
3 5 1
8 11 1
6 12 1
12 8 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n11.graph <==
3 2 0
5 4 0
6 1 1
5 7 1
7 6 0
4 8 1
8 2 1
8 9 0
3 5 1
2 10 1
10 6 1
9 11 1
11 9 1
11 10 0
0 12 1
12 4 1
7 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n12.graph <==
2 3 0
2 5 1
5 4 0
3 6 1
0 7 1
7 6 0
6 4 1
9 3 1
9 8 0
5 1 1
4 9 1
8 10 1
10 2 1
10 11 0
7 12 1
12 8 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n13.graph <==
3 2 0
5 4 0
2 1 1
5 6 1
3 7 1
7 6 0
8 2 1
4 9 1
9 8 0
6 10 1
7 11 1
11 10 0
11 4 1
10 8 1
0 12 1
12 5 1
9 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n14.graph <==
3 2 0
5 4 0
3 7 1
7 6 0
0 2 1
8 5 1
9 8 0
6 4 1
5 10 1
10 3 1
9 11 1
11 6 1
11 10 0
4 9 1
2 12 1
12 1 1
7 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n15.graph <==
0 3 1
3 2 0
5 4 0
3 6 1
6 1 1
7 6 0
8 2 1
9 8 0
7 8 1
10 9 1
5 11 1
11 7 1
11 10 0
9 4 1
4 12 1
12 10 1
2 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n16.graph <==
0 2 1
3 2 0
4 5 0
5 6 1
7 6 0
4 7 1
6 8 1
3 9 1
9 8 0
9 4 1
10 3 1
8 11 1
11 5 1
11 10 0
2 12 1
12 1 1
7 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n17.graph <==
3 2 0
2 1 1
4 5 0
3 6 1
7 6 0
9 5 1
9 8 0
0 7 1
4 3 1
5 9 1
7 10 1
11 4 1
11 10 0
8 11 1
6 12 1
12 8 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n18.graph <==
2 1 1
3 2 0
5 4 0
7 6 0
7 3 1
5 6 1
3 4 1
0 8 1
8 2 1
4 9 1
9 8 0
6 10 1
9 11 1
11 10 0
10 12 1
12 5 1
11 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n19.graph <==
3 2 0
4 1 1
5 4 0
2 6 1
7 4 1
7 6 0
3 7 1
0 8 1
9 5 1
9 8 0
8 10 1
11 2 1
11 10 0
5 11 1
6 12 1
12 9 1
10 13 1
13 3 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n2.graph <==
3 2 0
3 5 1
5 4 0
0 6 1
7 6 0
2 8 1
8 4 1
9 8 0
6 3 1
10 1 1
7 11 1
11 2 1
11 10 0
9 10 1
5 12 1
12 9 1
4 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n20.graph <==
3 2 0
5 4 0
0 6 1
7 5 1
7 6 0
6 8 1
8 2 1
8 9 0
5 3 1
4 10 1
10 1 1
3 11 1
11 10 0
11 7 1
2 12 1
12 4 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n21.graph <==
3 2 0
5 4 0
7 6 0
8 3 1
0 9 1
9 7 1
9 8 0
4 10 1
3 11 1
11 10 0
6 5 1
2 1 1
11 6 1
7 4 1
5 12 1
12 8 1
10 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n22.graph <==
3 2 0
5 4 0
3 1 1
6 3 1
7 6 0
4 8 1
7 9 1
9 8 0
9 5 1
0 10 1
10 4 1
2 11 1
11 7 1
11 10 0
5 12 1
12 2 1
8 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n23.graph <==
3 2 0
5 4 0
6 1 1
5 7 1
7 6 0
8 5 1
2 9 1
9 8 0
9 6 1
0 10 1
10 4 1
7 11 1
11 3 1
11 10 0
4 12 1
12 2 1
3 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n3.graph <==
3 2 0
0 4 1
5 4 0
2 6 1
7 3 1
7 6 0
3 8 1
9 1 1
9 8 0
8 5 1
5 10 1
6 11 1
11 9 1
11 10 0
4 12 1
12 2 1
10 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n4.graph <==
2 3 0
5 4 0
0 4 1
3 6 1
7 6 0
8 7 1
9 3 1
9 8 0
7 2 1
5 8 1
4 10 1
10 1 1
2 11 1
11 10 0
6 12 1
12 9 1
11 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n5.graph <==
2 3 0
4 1 1
5 4 0
7 6 0
3 7 1
2 5 1
0 8 1
8 4 1
9 2 1
9 8 0
5 10 1
10 6 1
11 3 1
11 10 0
6 12 1
12 9 1
7 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n6.graph <==
2 1 1
3 2 0
3 5 1
5 4 0
0 6 1
6 4 1
7 6 0
9 7 1
9 8 0
7 3 1
5 9 1
4 10 1
10 8 1
10 11 0
8 12 1
12 2 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n7.graph <==
3 2 0
0 2 1
5 4 0
3 7 1
7 6 0
8 5 1
9 6 1
9 8 0
5 3 1
10 4 1
11 10 0
7 11 1
4 1 1
2 9 1
11 12 1
12 8 1
6 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n8.graph <==
2 1 1
3 2 0
4 5 0
7 6 0
5 7 1
3 9 1
9 4 1
9 8 0
6 10 1
10 3 1
0 11 1
11 8 1
11 10 0
7 5 1
4 12 1
12 6 1
8 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g5_n9.graph <==
2 1 1
3 2 0
3 4 1
4 5 0
6 3 1
7 5 1
7 6 0
5 8 1
9 8 0
0 10 1
10 2 1
9 11 1
11 6 1
11 10 0
8 12 1
12 7 1
4 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n0.graph <==
3 2 0
3 4 1
4 5 0
2 1 1
7 3 1
7 6 0
6 5 1
9 6 1
9 8 0
4 10 1
10 8 1
5 11 1
11 9 1
11 10 0
0 12 1
12 2 1
8 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n1.graph <==
2 3 0
5 4 0
5 7 1
7 6 0
2 8 1
8 1 1
9 8 0
7 3 1
4 10 1
10 2 1
9 11 1
11 5 1
11 10 0
6 4 1
0 12 1
12 6 1
3 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n10.graph <==
3 2 0
4 1 1
5 4 0
7 6 0
5 9 1
9 8 0
6 4 1
0 8 1
7 10 1
10 3 1
8 11 1
11 10 0
9 7 1
11 2 1
3 12 1
12 5 1
2 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n11.graph <==
3 2 0
0 4 1
5 4 0
2 6 1
7 6 0
8 2 1
5 9 1
9 3 1
9 8 0
6 10 1
10 1 1
11 10 0
3 7 1
11 5 1
7 12 1
12 11 1
4 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n2.graph <==
2 3 0
0 4 1
5 3 1
5 4 0
3 6 1
6 7 0
2 8 1
8 1 1
6 9 1
9 5 1
9 8 0
4 10 1
10 2 1
10 11 0
7 12 1
12 7 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n3.graph <==
3 2 0
5 4 0
6 7 0
4 6 1
2 1 1
3 4 1
5 8 1
8 9 0
8 2 1
6 10 1
10 3 1
0 11 1
11 5 1
11 10 0
7 12 1
12 7 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n4.graph <==
2 3 0
4 3 1
5 4 0
6 4 1
7 6 0
9 5 1
9 8 0
0 8 1
3 10 1
10 6 1
7 11 1
11 2 1
11 10 0
2 9 1
5 12 1
12 7 1
8 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n5.graph <==
2 1 1
3 2 0
3 4 1
5 4 0
6 3 1
7 6 0
8 6 1
9 7 1
9 8 0
5 11 1
11 9 1
11 10 0
7 5 1
10 8 1
0 12 1
12 2 1
4 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n6.graph <==
0 2 1
3 2 0
5 4 0
4 7 1
7 1 1
7 6 0
5 3 1
6 8 1
8 9 0
3 6 1
9 10 1
10 9 1
10 11 0
8 5 1
2 12 1
12 4 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n7.graph <==
2 3 0
2 1 1
4 5 0
6 5 1
6 7 0
5 6 1
4 9 1
9 3 1
9 8 0
8 10 1
10 2 1
7 11 1
11 7 1
11 10 0
3 12 1
12 4 1
0 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n8.graph <==
3 2 0
4 3 1
4 5 0
7 6 0
2 1 1
0 8 1
8 2 1
9 7 1
9 8 0
6 10 1
10 5 1
3 11 1
11 9 1
11 10 0
5 12 1
12 6 1
7 13 1
13 4 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g6_n9.graph <==
3 2 0
5 4 0
4 3 1
0 4 1
6 1 1
5 7 1
7 6 0
7 2 1
2 8 1
9 6 1
9 8 0
3 10 1
11 5 1
11 10 0
8 12 1
12 11 1
10 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g7_n0.graph <==
2 1 1
3 2 0
5 4 0
6 7 0
0 8 1
8 2 1
6 9 1
9 8 0
9 4 1
7 10 1
10 7 1
4 11 1
11 3 1
11 10 0
3 12 1
12 6 1
5 13 1
13 5 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g7_n1.graph <==
3 2 0
4 2 1
5 4 0
0 6 1
6 4 1
7 6 0
9 8 0
9 7 1
2 8 1
3 5 1
5 10 1
10 9 1
8 11 1
11 10 0
7 12 1
12 3 1
11 13 1
13 1 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g7_n2.graph <==
3 2 0
0 4 1
5 4 0
7 6 0
6 8 1
8 3 1
9 8 0
3 5 1
4 7 1
7 9 1
9 10 1
11 10 0
5 11 1
2 1 1
10 12 1
12 2 1
11 13 1
13 6 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g8_n0.graph <==
3 2 0
0 2 1
4 5 0
4 6 1
7 6 0
7 5 1
5 9 1
9 8 0
2 10 1
10 1 1
6 11 1
11 8 1
11 10 0
3 4 1
8 12 1
12 3 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g8_n1.graph <==
3 2 0
4 1 1
5 3 1
5 4 0
0 6 1
7 6 0
7 5 1
8 4 1
8 9 0
3 10 1
10 7 1
2 11 1
11 8 1
11 10 0
6 12 1
12 2 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g8_n2.graph <==
2 3 0
2 5 1
5 4 0
7 6 0
0 4 1
8 6 1
5 9 1
9 7 1
9 8 0
4 10 1
10 1 1
11 10 0
7 11 1
6 3 1
3 12 1
12 8 1
11 13 1
13 2 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g8_n3.graph <==
3 2 0
5 4 0
7 4 1
7 6 0
5 6 1
3 7 1
0 3 1
4 8 1
9 2 1
9 8 0
8 1 1
2 10 1
10 5 1
10 11 0
6 12 1
12 9 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g8_n4.graph <==
3 2 0
2 4 1
5 4 0
6 1 1
7 2 1
7 6 0
4 8 1
9 6 1
9 8 0
5 9 1
0 10 1
10 5 1
11 7 1
11 10 0
3 12 1
12 3 1
8 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g8_n5.graph <==
3 2 0
2 5 1
5 2 1
5 4 0
3 6 1
6 7 0
0 8 1
8 3 1
9 8 0
10 1 1
11 9 1
11 10 0
4 10 1
7 11 1
6 12 1
12 4 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g9_n0.graph <==
3 2 0
4 2 1
5 3 1
5 4 0
7 1 1
7 6 0
0 8 1
6 9 1
9 5 1
9 8 0
3 6 1
8 10 1
10 4 1
10 11 0
2 12 1
12 7 1
11 13 1
13 11 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g9_n1.graph <==
0 3 1
3 2 0
5 4 0
6 2 1
6 7 0
7 9 1
9 7 1
9 8 0
3 10 1
10 5 1
4 11 1
11 10 0
11 6 1
8 4 1
5 12 1
12 1 1
2 13 1
13 8 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g9_n2.graph <==
3 2 0
2 1 1
4 5 0
3 6 1
5 7 1
7 6 0
0 8 1
8 2 1
9 8 0
4 3 1
10 5 1
9 11 1
11 4 1
11 10 0
6 12 1
12 9 1
7 13 1
13 10 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g9_n3.graph <==
3 2 0
0 2 1
5 4 0
4 1 1
7 6 0
2 6 1
8 5 1
8 9 0
5 3 1
6 10 1
10 4 1
11 8 1
11 10 0
7 11 1
3 12 1
12 7 1
9 13 1
13 9 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g9_n4.graph <==
2 1 1
3 2 0
3 4 1
4 5 0
7 6 0
6 8 1
8 5 1
4 9 1
9 8 0
5 10 1
10 6 1
11 3 1
11 10 0
7 11 1
0 12 1
12 2 1
9 13 1
13 7 1
13 12 0


==> anc/Graphs/6_order/groups_of _equals/o6_g9_n5.graph <==
3 2 0
4 5 0
6 1 1
7 6 0
5 8 1
8 7 1
9 8 0
2 6 1
10 3 1
9 11 1
11 4 1
11 10 0
0 9 1
3 10 1
7 12 1
12 5 1
4 13 1
13 2 1
13 12 0


==> anc/Graphs/Readme <==
#################################################
#####################Readme######################
#################################################

Supplemental Material:

You find, in the top-level directory, five folders containing the Hubbard self-energy diagrams 
up to sixth order.

	- Folder m_order: The m-th order Hubbard self-energy diagrams.


#################################################
#################################################
#################################################

  Content of the m_order folders:

	- Folder Subclasses: Subclasses of diagrams of order m.

	- Folder groups_of_equals: Groups of equal diagrams of order m at half-filling.
             

#################################################
#################################################
#################################################

  Comments:
   
        - Hartree term is absorbed in the chemical potential.

	- Contributions of the odd-order terms are vanishing at half-filling. Therefore, folders groups_of_equals in 
          the 3_order, and 5_order are empty.

        - Each .graph file includes the list of edges of the corresponding diagram. First column is a source vertex
          and the second column is the target vertex. The third column is 1/0 for a fermionic/bosonic edge. 

        - The j-th graph of order m in the i-th subclass (group) has been stored in om_gi_nj.graph. 
	

